Coordinate-View Confusability Graphs and Matroid Rank Certificates

A coordinate-view presentation specifies a large confusability graph by coordinates rather than by an edge list. The problem is to certify zero-error recovery and Shannon capacity from the succinct presentation, before the exponentially large graph is materialized. For affine presentations over $\mathbb F_q$, Gaussian elimination gives a polynomial-time rank upper certificate from $O(rd\log q+Ld)$ input bits for a graph with $q^r$ vertices. Exactness of that certificate is equivalent to positivity of a Grassmannian avoidance count $N_{t^*}$. Positivity of $N_k$ is NP-complete for every fixed $k$, already over $\mathbb F_2$, while the ambient-rank parameter gives a fixed-parameter algorithm. The rank-one reduction is parsimonious for $\#SAT$. For arbitrary $t$, the finite decoder for $N_t$ reads the signed rank profile of the represented forbidden-point matroid; the kernel-intersection lattice alone does not determine the count. On the positive side, kernel sections give the exact formula $\Theta(G)=\log\alpha(G)=\min_{S\in\mathcal V}t(S)\log q$, with a projection-equality matrix optimal for Haemers minrank. A finite-field blocking theorem gives exactness when $q\ge L$, and Reed-Solomon/MDS codes give exact all-$k$-view families beyond that regime. Full-tuple coordinate-view graphs also have a polynomial-time cofinal-antichain normal form; transitive confusability is exactly intersection closure.

==> graphs/graph_utils.js <==
// Shared graph utilities used by graph viewers
// Re-export true path enforcement module
export {
  identifyInvariants,
  shortestPath,
  shortestPathThroughInvariants,
  computeAllTruePaths,
  detectCycles,
  classifyCycleTriviality,
  computeNontrivialityScore,
  validateTruePaths,
  generateValidationReport,
  TRUE_PATH_FILTERS
} from './true_path.js';

// Lean compiler-generated artifacts that aren't part of the paper's claims
export const ARTIFACT_PATTERNS = [
  /\._simp_/, /\.proxyType/, /_aux_/, /___macroRules_/, /___unexpand_/, /\.\./,
  // Lean type class instances (auto-generated)
  /\.instRepr/, /\.instBEq/, /\.instHashable/, /\.instOrd/, /\.instToString/,
  /\.instInhabited/, /\.instDecidable/, /\.instSubsingleton/, /\.instNonempty/,
  // Recursion and elimination principles
  /\.rec$/, /\.recOn$/, /\.casesOn$/, /\.noConfusion/, /\.noConfusionType/,
  /\.eliminator$/, /\.brecOn$/, /\.binductionOn$/,
  // Constructor internals
  /\.mk\.inj/, /\.mk\.sizeOf_spec/, /\.inj/, /\.injEq/, /\.ind/,
  // Size and indexing
  /\.sizeOf_spec/, /\.sizeOf/, /\.ctorIdx/, /\.ctorElim/,
  // Match expressions
  /\.match_/, /_match/, /\._main/, /\._cstage/,
  // Auxiliary definitions
  /_auxLemma/, /_eqn/, /_proof/, /_fun/, /_fix/,
  // Other internals
  /_sunfold/, /_tactic/,
];

export function isArtifact(id) {
  return ARTIFACT_PATTERNS.some((re) => re.test(id));
}

export function buildAdj(nodes, edges) {
  const a = {};
  for (const n of nodes) a[n.id] = [];
  for (const e of edges) {
    const s = typeof e.source === 'object' ? e.source.id : e.source;
    const t = typeof e.target === 'object' ? e.target.id : e.target;
    if (a[s]) a[s].push(t);
  }
  return a;
}

export function findRoots(nodes, adj) {
  return new Set(nodes.filter((n) => (adj[n.id] || []).length === 0).map((n) => n.id));
}

export function bfs(start, adj, targets) {
  if (targets.has(start)) return [start];
  const v = new Set([start]), par = {}, q = [start];
  while (q.length) {
    const c = q.shift();
    if (targets.has(c)) {
      const p = [];
      for (let n = c; n !== undefined; n = par[n]) p.unshift(n);
      return p;
    }
    for (const nb of adj[c] || []) if (!v.has(nb)) { v.add(nb); par[nb] = c; q.push(nb); }
  }
  return [start];
}

export function countComponents(nodes, edges) {
  const u = {};
  for (const n of nodes) u[n.id] = [];
  for (const e of edges) {
    const s = typeof e.source === 'object' ? e.source.id : e.source;
    const t = typeof e.target === 'object' ? e.target.id : e.target;
    u[s]?.push(t); u[t]?.push(s);
  }
  const v = new Set(); let c = 0;
  for (const n of nodes) {
    if (v.has(n.id)) continue;
    c++; const q = [n.id];
    while (q.length) {
      const x = q.shift(); if (v.has(x)) continue; v.add(x);
      q.push(...(u[x] || []).filter((y) => !v.has(y)));
    }
  }
  return c;
}

export function computeStats(data) {
  const nodeSet = new Set(data.nodes.map((n) => n.id));
  const adj = {};
  for (const n of data.nodes) adj[n.id] = [];
  for (const e of data.edges) {
    const s = typeof e.source === 'object' ? e.source.id : e.source;
    const t = typeof e.target === 'object' ? e.target.id : e.target;
    if (adj[s]) adj[s].push(t);
    if (adj[t]) adj[t].push(s);
  }

  // BFS for connected components
  const visited = new Set();
  let components = 0;
  for (const n of data.nodes) {
    if (!visited.has(n.id)) {
      components++; const queue = [n.id];
      while (queue.length) {
        const curr = queue.shift(); if (visited.has(curr)) continue; visited.add(curr);
        for (const neighbor of adj[curr] || []) if (!visited.has(neighbor)) queue.push(neighbor);
      }
    }
  }

  // Reachability from core
  const coreNodes = data.nodes.filter((n) => n.paper === -1).map((n) => n.id);
  const reachableFromCore = new Set();
  const queue = [...coreNodes];
  const reverseAdj = {};
  for (const n of data.nodes) reverseAdj[n.id] = [];
  for (const e of data.edges) {
    const s = typeof e.source === 'object' ? e.source.id : e.source;
    const t = typeof e.target === 'object' ? e.target.id : e.target;
    if (reverseAdj[t]) reverseAdj[t].push(s);
  }
  while (queue.length) {
    const curr = queue.shift(); if (reachableFromCore.has(curr)) continue; reachableFromCore.add(curr);
    for (const dep of reverseAdj[curr] || []) if (!reachableFromCore.has(dep)) queue.push(dep);
  }
  // forward from core
  const fwdQueue = [...coreNodes];
  while (fwdQueue.length) {
    const curr = fwdQueue.shift(); if (reachableFromCore.has(curr)) continue; reachableFromCore.add(curr);
    for (const dep of adj[curr] || []) if (!reachableFromCore.has(dep)) fwdQueue.push(dep);
  }

  const orphans = data.nodes.filter((n) => !reachableFromCore.has(n.id));

  const theorems = data.nodes.filter((n) => n.kind === 'theorem').length;
  const definitions = data.nodes.filter((n) => n.kind === 'definition').length;
  const axioms = data.nodes.filter((n) => n.kind === 'axiom').length;

  return {
    totalNodes: data.nodes.length,
    totalEdges: data.edges.length,
    components,
    orphans: orphans.length,
    theorems,
    definitions,
    axioms,
    reachableFromCore: reachableFromCore.size,
  };
}

// --- Filter rules (modular) -------------------------------------------------
export function distancesFromRoots(data) {
  const adj = buildAdj(data.nodes, data.edges);
  const roots = data.nodes.filter((n) => n.paper === -1).map((n) => n.id);
  const dist = {};
  const q = [];
  for (const r of roots) { dist[r] = 0; q.push(r); }
  while (q.length) {
    const u = q.shift();
    for (const v of adj[u] || []) {
      if (dist[v] === undefined) { dist[v] = dist[u] + 1; q.push(v); }
    }
  }
  return dist;
}

export const FILTERS = {
  hideArtifacts: (data, _params) => ({
    nodes: data.nodes.filter((n) => !isArtifact(n.id)),
    edges: data.edges.filter((e) => {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      return !isArtifact(s) && !isArtifact(t);
    }),
  }),
  restrictToPaper: (data, params) => {
    if (params == null || params.paper == null) return data;
    const keep = new Set(data.nodes.filter((n) => n.paper === params.paper).map((n) => n.id));
    const nodes = data.nodes.filter((n) => keep.has(n.id));
    const edges = data.edges.filter((e) => {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      return keep.has(s) && keep.has(t);
    });
    return { nodes, edges };
  },
  reachableFromCore: (data, _params) => {
    const adj = buildAdj(data.nodes, data.edges);
    const core = data.nodes.filter((n) => n.paper === -1).map((n) => n.id);
    const reachable = new Set(core);
    const q = [...core];
    // reverse edges
    const rev = {};
    for (const n of data.nodes) rev[n.id] = [];
    for (const e of data.edges) {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      rev[t].push(s);
    }
    while (q.length) {
      const u = q.shift();
      for (const p of rev[u] || []) if (!reachable.has(p)) { reachable.add(p); q.push(p); }
    }
    const nodes = data.nodes.filter((n) => reachable.has(n.id));
    const nodeSet = new Set(nodes.map((n) => n.id));
    const edges = data.edges.filter((e) => {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      return nodeSet.has(s) && nodeSet.has(t);
    });
    return { nodes, edges };
  },
  depthLimit: (data, params) => {
    if (!params || params.depth == null) return data;
    const dist = distancesFromRoots(data);
    const nodes = data.nodes.filter((n) => dist[n.id] !== undefined && dist[n.id] <= params.depth);
    const nodeSet = new Set(nodes.map((n) => n.id));
    const edges = data.edges.filter((e) => {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      return nodeSet.has(s) && nodeSet.has(t);
    });
    return { nodes, edges };
  },
  // Filter to show only the main proof claims (theorems/definitions cited in paper)
  // Removes: artifacts, orphaned auxiliary lemmas not reachable from core
  claimsOnly: (data, _params) => {
    // First remove artifacts
    const nonArtifacts = data.nodes.filter((n) => !isArtifact(n.id));
    const nonArtifactSet = new Set(nonArtifacts.map((n) => n.id));
    const filteredEdges = data.edges.filter((e) => {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      return nonArtifactSet.has(s) && nonArtifactSet.has(t);
    });
    // Then keep only nodes reachable from core (core = paper -1)
    const adj = {};
    for (const n of nonArtifacts) adj[n.id] = [];
    for (const e of filteredEdges) {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      adj[s].push(t);
    }
    // Reverse adjacency for reachability from core
    const rev = {};
    for (const n of nonArtifacts) rev[n.id] = [];
    for (const e of filteredEdges) {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      rev[t].push(s);
    }
    const coreNodes = nonArtifacts.filter((n) => n.paper === -1).map((n) => n.id);
    const reachable = new Set(coreNodes);
    const queue = [...coreNodes];
    while (queue.length) {
      const u = queue.shift();
      for (const p of rev[u] || []) if (!reachable.has(p)) { reachable.add(p); queue.push(p); }
    }
    // Forward reachability too (in case of bidirectional dependencies)
    const fwdQueue = [...coreNodes];
    while (fwdQueue.length) {
      const u = fwdQueue.shift();
      for (const p of adj[u] || []) if (!reachable.has(p)) { reachable.add(p); fwdQueue.push(p); }
    }
    const nodes = nonArtifacts.filter((n) => reachable.has(n.id));
    const nodeSet = new Set(nodes.map((n) => n.id));
    const edges = filteredEdges.filter((e) => {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      return nodeSet.has(s) && nodeSet.has(t);
    });
    return { nodes, edges };
  },
  
  // Forcing chain: claims + forcing theorems + pure math foundations
  // Derives categories from node naming conventions (SSOT: names are the source)
  forcingChain: (data, _params) => {
    const visibleNodes = data.nodes.filter((n) => !isArtifact(n.id));
    const visibleNodeSet = new Set(visibleNodes.map((n) => n.id));
    const visibleEdges = data.edges.filter((e) => {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      return visibleNodeSet.has(s) && visibleNodeSet.has(t);
    });

    // Collapsed first-principle buckets exported by the Lean graph pass.
    const isFoundation = (id) => id.startsWith('FOUNDATION.');

    // Forcing theorems - derived from naming convention (last segment starts with uppercase + digit).
    const isForcingTheorem = (id) => {
      const parts = id.split('.');
      const lastPart = parts[parts.length - 1];
      return /^[A-Z]+\d+[a-z']*$/.test(lastPart);
    };

    // Claim nodes are theorem/definition nodes explicitly marked by the build system.
    const isClaim = (n) => n.paper === -1 && (n.kind === 'theorem' || n.kind === 'definition');

    const claimIds = new Set();
    const targetIds = new Set();
    for (const n of visibleNodes) {
      if (isClaim(n)) claimIds.add(n.id);
      if (isFoundation(n.id) || isForcingTheorem(n.id)) targetIds.add(n.id);
    }

    if (claimIds.size === 0) {
      return { nodes: [], edges: [] };
    }
    if (targetIds.size === 0) {
      return FILTERS.claimsOnly({ nodes: visibleNodes, edges: visibleEdges }, _params);
    }

    const adj = buildAdj(visibleNodes, visibleEdges);
    const rev = {};
    for (const n of visibleNodes) rev[n.id] = [];
    for (const e of visibleEdges) {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      if (rev[t]) rev[t].push(s);
    }

    const reachableFromClaims = new Set(claimIds);
    const forwardQueue = [...claimIds];
    while (forwardQueue.length) {
      const u = forwardQueue.shift();
      for (const v of adj[u] || []) {
        if (!reachableFromClaims.has(v)) {
          reachableFromClaims.add(v);
          forwardQueue.push(v);
        }
      }
    }

    const connectedTargetIds = new Set();
    for (const id of targetIds) {
      if (reachableFromClaims.has(id)) connectedTargetIds.add(id);
    }

    if (connectedTargetIds.size === 0) {
      return FILTERS.claimsOnly({ nodes: visibleNodes, edges: visibleEdges }, _params);
    }

    const canReachTargets = new Set(connectedTargetIds);
    const reverseQueue = [...connectedTargetIds];
    while (reverseQueue.length) {
      const u = reverseQueue.shift();
      for (const v of rev[u] || []) {
        if (!canReachTargets.has(v)) {
          canReachTargets.add(v);
          reverseQueue.push(v);
        }
      }
    }

    const keep = new Set();
    for (const id of reachableFromClaims) {
      if (canReachTargets.has(id)) keep.add(id);
    }
    for (const id of claimIds) keep.add(id);
    for (const id of connectedTargetIds) keep.add(id);

    const nodes = visibleNodes.filter((n) => keep.has(n.id));
    const nodeSet = new Set(nodes.map((n) => n.id));
    const edges = visibleEdges.filter((e) => {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      return nodeSet.has(s) && nodeSet.has(t);
    });

    return { nodes, edges };
  },
};

// TRUE_PATH_FILTERS will be lazily loaded from true_path.js to avoid circular deps
let _truePathFilters = null;
function getTruePathFilters() {
  if (!_truePathFilters) {
    // Dynamic import pattern - in browser ES modules, this avoids circular issues
    // since true_path.js is now self-contained (no imports from graph_utils.js)
    _truePathFilters = TRUE_PATH_FILTERS;
  }
  return _truePathFilters;
}

export function applyFilters(data, activeFilters) {
  let out = data;
  for (const f of activeFilters) {
    // Check FILTERS first, then TRUE_PATH_FILTERS
    let fn = FILTERS[f.name];
    if (!fn) {
      fn = getTruePathFilters()[f.name];
    }
    if (!fn) continue;
    out = fn(out, f.params || {});
  }
  return out;
}

export function findAllPaths(data, startId, endId, maxPaths = 20, maxLength = 15) {
  if (!startId || !endId || startId === endId) return [[startId]];
  
  const adj = buildAdj(data.nodes, data.edges);
  const paths = [];
  const visited = new Set();
  
  function dfs(current, target, path) {
    if (paths.length >= maxPaths) return;
    if (path.length > maxLength) return;
    if (current === target) {
      paths.push([...path, target]);
      return;
    }
    
    const neighbors = adj[current] || [];
    for (const next of neighbors) {
      if (path.includes(next)) continue;
      dfs(next, target, [...path, current]);
    }
  }
  
  dfs(startId, endId, []);
  return paths.sort((a, b) => a.length - b.length);
}

export function findShortestPath(data, startId, endId) {
  if (!startId || !endId) return null;
  if (startId === endId) return [startId];
  
  const adj = buildAdj(data.nodes, data.edges);
  const visited = new Set([startId]);
  const parent = { [startId]: null };
  const queue = [startId];
  
  while (queue.length > 0) {
    const current = queue.shift();
    
    if (current === endId) {
      const path = [];
      for (let n = endId; n !== null; n = parent[n]) {
        path.unshift(n);
      }
      return path;
    }
    
    for (const neighbor of adj[current] || []) {
      if (!visited.has(neighbor)) {
        visited.add(neighbor);
        parent[neighbor] = current;
        queue.push(neighbor);
      }
    }
  }
  
  return null;
}


==> graphs/latex_renderer.js <==
/**
 * LaTeX Renderer Module
 * 
 * Extracts and renders LaTeX math from Lean theorem statements.
 * Uses KaTeX CDN for rendering.
 */

const LATEX_MAPPING = {
  'Nat': '\\mathbb{N}',
  'Int': '\\mathbb{Z}',
  'Bool': '\\mathbb{B}',
  'Prop': '\\text{Prop}',
  'Type': '\\text{Type}',
  'List': '\\text{List}',
  'Array': '\\text{Array}',
  'Finset': '\\mathcal{F}',
  'Set': '\\mathcal{S}',
  'Real': '\\mathbb{R}',
  'forall': '\\forall',
  'exists': '\\exists',
  '->': '\\rightarrow',
  '->': '\\to',
  '\\/': '\\lor',
  '/\\': '\\land',
  '~': '\\neg',
  '<=': '\\leq',
  '>=': '\\geq',
  '!=': '\\neq',
  '==': '\\equiv',
};

const LEAN_TO_LATEX_PATTERNS = [
  [/Nat\.add/g, '\\mathbb{N}.+'],
  [/Nat\.mul/g, '\\mathbb{N}.\\times'],
  [/Nat\.sub/g, '\\mathbb{N}.-'],
  [/Nat\.le/g, '\\le_{\\mathbb{N}}'],
  [/Int\.add/g, '\\mathbb{Z}.+'],
  [/List\.append/g, '\\mathbin{+\\!+}'],
  [/List\.map/g, '\\text{map}'],
  [/Finset\.card/g, '|\\cdot|'],
  [/Finset\.union/g, '\\cup'],
  [/Finset\.inter/g, '\\cap'],
  [/\bforall\b/g, '\\forall'],
  [/\bexists\b/g, '\\exists'],
  [/\bTrue\b/g, '\\top'],
  [/\bFalse\b/g, '\\bot'],
  [/\bAnd\b/g, '\\land'],
  [/\bOr\b/g, '\\lor'],
  [/\bNot\b/g, '\\neg'],
  [/\bEq\b/g, '='],
  [/->/g, '\\to'],
  [/=>/g, '\\Rightarrow'],
  [/<->/g, '\\leftrightarrow'],
  [/<=/g, '\\leq'],
  [/>=/g, '\\geq'],
  [/!=/g, '\\neq'],
];

export function leanToLatex(leanCode) {
  if (!leanCode) return null;
  
  let latex = leanCode
    .replace(/^theorem\s+/, '\\textbf{Theorem:} ')
    .replace(/^lemma\s+/, '\\textbf{Lemma:} ')
    .replace(/^def\s+/, '\\textbf{Def:} ')
    .replace(/^axiom\s+/, '\\textbf{Axiom:} ')
    .replace(/\s*:\s*/g, ' : ')
    .replace(/\s*:=\s*/g, ' := ');
  
  for (const [pattern, replacement] of LEAN_TO_LATEX_PATTERNS) {
    latex = latex.replace(pattern, replacement);
  }
  
  latex = latex
    .replace(/([a-zA-Z_][a-zA-Z0-9_]*)\s*\(/g, '\\text{$1}(')
    .replace(/\(([^)]+)\)/g, '\\($1\\)');
  
  return `\\text{${latex}}`;
}

export function extractLatex(node) {
  if (!node) return null;
  
  if (node.latex) return node.latex;
  if (node.signature) return leanToLatex(node.signature);
  if (node.statement) return leanToLatex(node.statement);
  
  const name = node.id?.split('.').pop() || '';
  const kind = node.kind || 'node';
  
  return `\\text{${kind}\\ ${name}}`;
}

export function renderLatex(latex, container) {
  if (!latex || !container) return false;
  
  if (typeof window !== 'undefined' && window.katex) {
    try {
      window.katex.render(latex, container, {
        throwOnError: false,
        displayMode: true,
        output: 'html',
      });
      return true;
    } catch (e) {
      container.textContent = latex;
      return false;
    }
  }
  
  container.textContent = latex;
  return false;
}

export function renderLatexInline(latex, container) {
  if (!latex || !container) return false;
  
  if (typeof window !== 'undefined' && window.katex) {
    try {
      window.katex.render(latex, container, {
        throwOnError: false,
        displayMode: false,
        output: 'html',
      });
      return true;
    } catch (e) {
      container.textContent = latex;
      return false;
    }
  }
  
  container.textContent = latex;
  return false;
}

export function formatLeanSignature(signature, maxLength = 200) {
  if (!signature) return null;
  
  const trimmed = signature.trim();
  if (trimmed.length <= maxLength) return trimmed;
  
  return trimmed.slice(0, maxLength - 3) + '...';
}

export const FOUNDATION_BUCKETS = {
  'FOUNDATION.Counting': {
    name: 'Counting',
    description: 'Nat, Int, Fin (counting structure)',
    color: '#ef4444',
    symbols: ['Nat', 'Int', 'Fin', 'Nat.add', 'Nat.mul', 'Nat.sub'],
  },
  'FOUNDATION.Collections': {
    name: 'Collections',
    description: 'List, Array, Finset (collection structure)',
    color: '#3b82f6',
    symbols: ['List', 'Array', 'Finset', 'List.append', 'List.map'],
  },
  'FOUNDATION.Boolean': {
    name: 'Boolean',
    description: 'Bool (branching structure)',
    color: '#f59e0b',
    symbols: ['Bool', 'Bool.true', 'Bool.false'],
  },
  'FOUNDATION.Logic': {
    name: 'Logic',
    description: 'True, False, And, Or, Exists (logical structure)',
    color: '#8b5cf6',
    symbols: ['True', 'False', 'And', 'Or', 'Exists', 'Decidable'],
  },
  'FOUNDATION.Equality': {
    name: 'Equality',
    description: 'Eq, HEq, Decidable (equality structure)',
    color: '#10b981',
    symbols: ['Eq', 'HEq', 'Decidable'],
  },
  'FOUNDATION.SetTheory': {
    name: 'Set Theory',
    description: 'Set, Membership, Quot (set structure)',
    color: '#ec4899',
    symbols: ['Set', 'Membership', 'Quot'],
  },
  'FOUNDATION.OrderAlgebra': {
    name: 'Order/Algebra',
    description: 'LT, LE, Add, Mul (order/algebra)',
    color: '#06b6d4',
    symbols: ['LT', 'LE', 'Add', 'Mul', 'Semiring'],
  },
  'FOUNDATION.MeasureTheory': {
    name: 'Measure Theory',
    description: 'MeasureTheory, ProbabilityTheory',
    color: '#f97316',
    symbols: ['MeasureTheory', 'ProbabilityTheory', 'Measure'],
  },
  'FOUNDATION.Analysis': {
    name: 'Analysis',
    description: 'Real, NNReal, Complex (analytic structure)',
    color: '#a855f7',
    symbols: ['Real', 'NNReal', 'Complex'],
  },
};

export function classifyFoundationBucket(nodeId) {
  const id = nodeId.toLowerCase();
  
  for (const [bucket, info] of Object.entries(FOUNDATION_BUCKETS)) {
    for (const symbol of info.symbols) {
      if (id.includes(symbol.toLowerCase())) {
        return bucket;
      }
    }
  }
  
  if (id.includes('nat') || id.includes('int') || id.includes('fin')) {
    return 'FOUNDATION.Counting';
  }
  if (id.includes('list') || id.includes('array') || id.includes('finset')) {
    return 'FOUNDATION.Collections';
  }
  if (id.includes('bool')) {
    return 'FOUNDATION.Boolean';
  }
  if (id.includes('true') || id.includes('false') || id.includes('and') || 
      id.includes('or') || id.includes('exists') || id.includes('decidable')) {
    return 'FOUNDATION.Logic';
  }
  if (id.includes('eq') || id.includes('heq')) {
    return 'FOUNDATION.Equality';
  }
  if (id.includes('set') || id.includes('membership') || id.includes('quot')) {
    return 'FOUNDATION.SetTheory';
  }
  if (id.includes('lt') || id.includes('le') || id.includes('add') || id.includes('mul')) {
    return 'FOUNDATION.OrderAlgebra';
  }
  if (id.includes('measure') || id.includes('probability')) {
    return 'FOUNDATION.MeasureTheory';
  }
  if (id.includes('real') || id.includes('complex')) {
    return 'FOUNDATION.Analysis';
  }
  
  return null;
}

export function computeFoundationBuckets(nodeId, dependencies, data) {
  const buckets = new Set();
  
  const directBucket = classifyFoundationBucket(nodeId);
  if (directBucket) buckets.add(directBucket);
  
  if (dependencies && data) {
    const traverse = (id, visited = new Set()) => {
      if (visited.has(id)) return;
      visited.add(id);
      
      const bucket = classifyFoundationBucket(id);
      if (bucket) buckets.add(bucket);
      
      const node = data.nodes.find(n => n.id === id);
      if (node && node.kind === 'axiom') {
        if (id.startsWith('FOUNDATION.')) {
          buckets.add(id);
        }
      }
      
      const deps = dependencies[id] || [];
      for (const dep of deps) {
        traverse(dep, visited);
      }
    };
    
    traverse(nodeId);
  }
  
  return Array.from(buckets);
}


==> graphs/true_path.js <==
/**
 * True Path Enforcement Module
 * 
 * Implements shortest path computation, cycle detection, and invariant
 * identification for proof dependency graphs.
 * 
 * Based on Paper 4 GraphNontriviality.lean:
 * - isCycle: valid path, length ≥ 2, same start/end
 * - triviality: |State| ≤ 1 → no information
 * - nontrivialityScore: surprisal + noveltyDistance
 */

// Note: Previously imported buildAdj and isArtifact from graph_utils.js
// to avoid circular dependencies, these are now defined locally below.

// ============================================================================
// Local copies (avoid circular dependency with graph_utils.js)
// ============================================================================

const ARTIFACT_PATTERNS = [
  /\._simp_/, /\.proxyType/, /_aux_/, /___macroRules_/, /___unexpand_/, /\.\./,
  /\.instRepr/, /\.instBEq/, /\.instHashable/, /\.instOrd/, /\.instToString/,
  /\.instInhabited/, /\.instDecidable/, /\.instSubsingleton/, /\.instNonempty/,
  /\.rec$/, /\.recOn$/, /\.casesOn$/, /\.noConfusion/, /\.noConfusionType/,
  /\.eliminator$/, /\.brecOn$/, /\.binductionOn$/,
  /\.mk\.inj/, /\.mk\.sizeOf_spec/, /\.inj/, /\.injEq/, /\.ind/,
  /\.sizeOf_spec/, /\.sizeOf/, /\.ctorIdx/, /\.ctorElim/,
  /\.match_/, /_match/, /\._main/, /\._cstage/,
  /_auxLemma/, /_eqn/, /_proof/, /_fun/, /_fix/,
  /_sunfold/, /_tactic/,
];

function isArtifact(id) {
  return ARTIFACT_PATTERNS.some((re) => re.test(id));
}

function buildAdj(nodes, edges) {
  const a = {};
  for (const n of nodes) a[n.id] = [];
  for (const e of edges) {
    const s = typeof e.source === 'object' ? e.source.id : e.source;
    const t = typeof e.target === 'object' ? e.target.id : e.target;
    if (a[s]) a[s].push(t);
  }
  return a;
}

// ============================================================================
// Core Types (documented in TRUE_PATH_ARCHITECTURE.md)
// ============================================================================

/**
 * @typedef {Object} TruePath
 * @property {string} claim - Starting claim node ID
 * @property {string} axiom - Ending axiom node ID
 * @property {string[]} nodes - All nodes in path (ordered)
 * @property {number} length - Path length
 * @property {string[]} invariants - Invariant nodes traversed
 * @property {boolean} isShortest - Verified shortest path
 */

/**
 * @typedef {Object} Invariant
 * @property {string} id - Node ID
 * @property {'physical_constant'|'foundational_axiom'|'type_invariant'} kind
 * @property {string} [source] - Lean source location
 */

/**
 * @typedef {Object} Cycle
 * @property {string[]} nodes - Nodes in cycle (first = last for closed cycle)
 * @property {boolean} isNontrivial - True if |State| > 1
 * @property {number} witnessBits - Cycle length for Landauer bound
 * @property {number} [nontrivialityScore] - Optional score
 */

// ============================================================================
// Invariant Detection Patterns
// ============================================================================

const INVARIANT_PATTERNS = [
  // Physical constants from Paper 4
  /lightSpeed|planckConstant|boltzmannConstant|kB_T/i,
  /invariant_set|shared_invariant/i,
  /physical_constant|fundamental_constant/i,
  // Thermodynamic
  /landauer|joulesPerBit|thermodynamic/i,
  // Foundational
  /^Nat\.|^Int\.|^Bool\.|^Prop$/,
];

/**
 * Identify invariant nodes in graph based on patterns and node kind.
 * @param {Object} data - Graph data with nodes array
 * @returns {Invariant[]} - Identified invariant nodes
 */
export function identifyInvariants(data) {
  const invariants = [];
  
  for (const node of data.nodes) {
    if (isArtifact(node.id)) continue;
    
    // Axioms are always invariants
    if (node.kind === 'axiom') {
      invariants.push({ id: node.id, kind: 'foundational_axiom' });
      continue;
    }
    
    // Check pattern matches
    for (const pattern of INVARIANT_PATTERNS) {
      if (pattern.test(node.id)) {
        const kind = node.id.toLowerCase().includes('physical') || 
                     node.id.toLowerCase().includes('constant')
          ? 'physical_constant'
          : 'type_invariant';
        invariants.push({ id: node.id, kind });
        break;
      }
    }
  }
  
  return invariants;
}

// ============================================================================
// Shortest Path Computation (Dijkstra/BFS)
// ============================================================================

/**
 * Compute shortest path from start to any target using BFS.
 * @param {Object} adj - Adjacency list (forward edges)
 * @param {string} start - Start node ID
 * @param {Set<string>} targets - Target node IDs
 * @returns {string[]|null} - Path as node array, or null if unreachable
 */
export function shortestPath(adj, start, targets) {
  if (targets.has(start)) return [start];
  
  const visited = new Set([start]);
  const parent = { [start]: null };
  const queue = [start];
  
  while (queue.length > 0) {
    const current = queue.shift();
    
    for (const neighbor of adj[current] || []) {
      if (visited.has(neighbor)) continue;
      
      visited.add(neighbor);
      parent[neighbor] = current;
      
      if (targets.has(neighbor)) {
        // Reconstruct path
        const path = [];
        for (let n = neighbor; n !== null; n = parent[n]) {
          path.unshift(n);
        }
        return path;
      }
      
      queue.push(neighbor);
    }
  }
  
  return null; // No path found
}

/**
 * Compute shortest path that passes through specified waypoints (invariants).
 * Uses multi-stage BFS: start → waypoint1 → waypoint2 → ... → target
 * @param {Object} adj - Adjacency list
 * @param {string} start - Start node ID
 * @param {Set<string>} targets - Target node IDs (axioms)
 * @param {string[]} waypoints - Invariant nodes to pass through
 * @returns {TruePath|null} - True path or null if impossible
 */
export function shortestPathThroughInvariants(adj, start, targets, waypoints = []) {
  if (waypoints.length === 0) {
    const path = shortestPath(adj, start, targets);
    if (!path) return null;
    return {
      claim: start,
      axiom: path[path.length - 1],
      nodes: path,
      length: path.length - 1,
      invariants: [],
      isShortest: true,
    };
  }
  
  // Multi-stage: start → wp[0] → wp[1] → ... → target
  const fullPath = [start];
  let current = start;
  const traversedInvariants = [];

  // Go through each waypoint
  for (const wp of waypoints) {
    const segment = shortestPath(adj, current, new Set([wp]));
    if (!segment) return null; // Can't reach waypoint

    // Append segment (skip first node as it's already in path)
    for (let i = 1; i < segment.length; i++) {
      fullPath.push(segment[i]);
    }
    traversedInvariants.push(wp);
    current = wp;
  }

  // Final segment to target
  const finalSegment = shortestPath(adj, current, targets);
  if (!finalSegment) return null;

  for (let i = 1; i < finalSegment.length; i++) {
    fullPath.push(finalSegment[i]);
  }

  return {
    claim: start,
    axiom: fullPath[fullPath.length - 1],
    nodes: fullPath,
    length: fullPath.length - 1,
    invariants: traversedInvariants,
    isShortest: true, // Shortest through required waypoints
  };
}

/**
 * Compute exact shortest witness paths from claims to axioms.
 * @param {Object} data - Graph data
 * @returns {Map<string, TruePath>} - Map from claim ID to true path
 */
export function computeAllTruePaths(data) {
  const adj = buildAdj(data.nodes, data.edges);
  const claims = new Set(data.nodes.filter(n => n.paper === -1).map(n => n.id));
  const axioms = new Set(data.nodes.filter(n => n.kind === 'axiom').map(n => n.id));

  const paths = new Map();

  for (const claim of claims) {
    const directPath = shortestPath(adj, claim, axioms);
    if (directPath) {
      paths.set(claim, {
        claim,
        axiom: directPath[directPath.length - 1],
        nodes: directPath,
        length: directPath.length - 1,
        invariants: [],
        isShortest: true,
      });
    }
  }

  return paths;
}

// ============================================================================
// Cycle Detection (Tarjan's Algorithm)
// ============================================================================

/**
 * Detect all strongly connected components (cycles) using Tarjan's algorithm.
 * @param {Object} data - Graph data
 * @returns {Cycle[]} - Detected cycles
 */
export function detectCycles(data) {
  const adj = buildAdj(data.nodes, data.edges);
  const nodeIds = data.nodes.map(n => n.id);

  // Tarjan's algorithm state
  let index = 0;
  const indices = {};
  const lowlinks = {};
  const onStack = {};
  const stack = [];
  const sccs = [];

  function strongconnect(v) {
    indices[v] = index;
    lowlinks[v] = index;
    index++;
    stack.push(v);
    onStack[v] = true;

    for (const w of adj[v] || []) {
      if (indices[w] === undefined) {
        strongconnect(w);
        lowlinks[v] = Math.min(lowlinks[v], lowlinks[w]);
      } else if (onStack[w]) {
        lowlinks[v] = Math.min(lowlinks[v], indices[w]);
      }
    }

    // If v is a root node, pop SCC from stack
    if (lowlinks[v] === indices[v]) {
      const scc = [];
      let w;
      do {
        w = stack.pop();
        onStack[w] = false;
        scc.push(w);
      } while (w !== v);

      // Only keep SCCs with more than one node (actual cycles)
      if (scc.length > 1) {
        sccs.push(scc);
      }
    }
  }

  for (const v of nodeIds) {
    if (indices[v] === undefined) {
      strongconnect(v);
    }
  }

  // Convert SCCs to Cycle objects
  return sccs.map(scc => ({
    nodes: scc,
    isNontrivial: scc.length > 1, // |State| > 1
    witnessBits: scc.length, // cycleWitnessBits from Paper 4
  }));
}

/**
 * Classify cycle triviality based on Paper 4 criteria.
 * A cycle is trivial if it represents ≤1 distinguishable state.
 * @param {Cycle} cycle - Cycle to classify
 * @param {number} [stateCardinality] - Optional explicit state count
 * @returns {boolean} - True if nontrivial
 */
export function classifyCycleTriviality(cycle, stateCardinality = null) {
  // From Paper 4: triviality_implies_no_information
  // If |State| ≤ 1, the cycle is trivial (no information)
  const effectiveStateCount = stateCardinality ?? cycle.nodes.length;
  return effectiveStateCount > 1;
}

/**
 * Compute nontriviality score for a cycle.
 * Based on Paper 4: nontrivialityScore = surprisal + noveltyDistance
 * @param {Cycle} cycle - Cycle to score
 * @param {Set<string>} knownPaths - Known path signatures
 * @returns {number} - Nontriviality score
 */
export function computeNontrivialityScore(cycle, knownPaths = new Set()) {
  const cycleSignature = cycle.nodes.join('→');

  // Surprisal: -log(prob), approximate with cycle length
  const surprisal = Math.log2(cycle.nodes.length + 1);

  // Novelty distance: 0 if known, 1 if unknown
  const noveltyDistance = knownPaths.has(cycleSignature) ? 0 : 1;

  return surprisal + noveltyDistance;
}

// ============================================================================
// Validation and Reporting
// ============================================================================

/**
 * Validate true path invariant for a graph.
 * @param {Object} data - Graph data
 * @returns {Object} - Validation results
 */
export function validateTruePaths(data) {
  const results = {
    valid: true,
    claimCount: 0,
    pathCount: 0,
    missingPaths: [],
    cycles: [],
    trivialCycles: [],
    nontrivialCycles: [],
    invariants: [],
  };

  // Identify components
  const claims = data.nodes.filter(n => n.paper === -1);
  const axioms = data.nodes.filter(n => n.kind === 'axiom');
  const invariants = identifyInvariants(data);

  results.claimCount = claims.length;
  results.invariants = invariants;

  // Compute paths
  const paths = computeAllTruePaths(data);
  results.pathCount = paths.size;

  // Check for missing paths
  for (const claim of claims) {
    if (!paths.has(claim.id)) {
      results.valid = false;
      results.missingPaths.push(claim.id);
    }
  }

  // Detect and classify cycles
  const cycles = detectCycles(data);
  results.cycles = cycles;

  for (const cycle of cycles) {
    cycle.isNontrivial = classifyCycleTriviality(cycle);
    cycle.nontrivialityScore = computeNontrivialityScore(cycle);

    if (cycle.isNontrivial) {
      results.nontrivialCycles.push(cycle);
    } else {
      results.trivialCycles.push(cycle);
    }
  }

  return results;
}

/**
 * Generate validation report as formatted string.
 * @param {Object} results - Validation results from validateTruePaths
 * @returns {string} - Formatted report
 */
export function generateValidationReport(results) {
  const lines = [
    '═══════════════════════════════════════════════════════════════',
    '                   AXIOM PATH VALIDATION REPORT                 ',
    '═══════════════════════════════════════════════════════════════',
    '',
    `Status: ${results.valid ? '✅ VALID' : '❌ INVALID'}`,
    '',
    '─── Claims ───',
    `  Total claims: ${results.claimCount}`,
    `  Paths found: ${results.pathCount}`,
    `  Missing paths: ${results.missingPaths.length}`,
  ];

  if (results.missingPaths.length > 0) {
    lines.push('');
    lines.push('  ⚠️  Claims without axiom paths:');
    for (const claim of results.missingPaths.slice(0, 10)) {
      lines.push(`      - ${claim}`);
    }
    if (results.missingPaths.length > 10) {
      lines.push(`      ... and ${results.missingPaths.length - 10} more`);
    }
  }

  lines.push('');
  lines.push('─── Invariants ───');
  lines.push(`  Detected: ${results.invariants.length}`);
  for (const inv of results.invariants.slice(0, 5)) {
    lines.push(`    - ${inv.id} (${inv.kind})`);
  }
  if (results.invariants.length > 5) {
    lines.push(`    ... and ${results.invariants.length - 5} more`);
  }

  lines.push('');
  lines.push('─── Cycles ───');
  lines.push(`  Total cycles: ${results.cycles.length}`);
  lines.push(`  Nontrivial (|State| > 1): ${results.nontrivialCycles.length}`);
  lines.push(`  Trivial (|State| ≤ 1): ${results.trivialCycles.length}`);

  if (results.trivialCycles.length > 0) {
    lines.push('');
    lines.push('  ⚠️  Trivial cycles detected (no information):');
    for (const cycle of results.trivialCycles.slice(0, 3)) {
      lines.push(`      - ${cycle.nodes.slice(0, 3).join(' → ')}...`);
    }
  }

  lines.push('');
  lines.push('═══════════════════════════════════════════════════════════════');

  return lines.join('\n');
}

// Export for use in graph_utils.js FILTERS
export const TRUE_PATH_FILTERS = {
  /**
   * Filter to show only nodes on true paths from claims to axioms.
   */
  truePathsOnly: (data, _params) => {
    const paths = computeAllTruePaths(data);
    const nodesOnPaths = new Set();

    for (const [, path] of paths) {
      for (const node of path.nodes) {
        nodesOnPaths.add(node);
      }
    }

    const nodes = data.nodes.filter(n => nodesOnPaths.has(n.id));
    const nodeSet = new Set(nodes.map(n => n.id));
    const edges = data.edges.filter(e => {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      return nodeSet.has(s) && nodeSet.has(t);
    });

    return { nodes, edges };
  },

  /**
   * Filter to highlight invariant nodes.
   */
  highlightInvariants: (data, _params) => {
    const invariants = identifyInvariants(data);
    const invariantIds = new Set(invariants.map(inv => inv.id));

    // Add isInvariant flag to nodes
    const nodes = data.nodes.map(n => ({
      ...n,
      isInvariant: invariantIds.has(n.id),
    }));

    return { nodes, edges: data.edges };
  },

  /**
   * Filter to exclude trivial cycles.
   */
  excludeTrivialCycles: (data, _params) => {
    const cycles = detectCycles(data);
    const trivialNodes = new Set();

    for (const cycle of cycles) {
      if (!classifyCycleTriviality(cycle)) {
        for (const node of cycle.nodes) {
          trivialNodes.add(node);
        }
      }
    }

    const nodes = data.nodes.filter(n => !trivialNodes.has(n.id));
    const nodeSet = new Set(nodes.map(n => n.id));
    const edges = data.edges.filter(e => {
      const s = typeof e.source === 'object' ? e.source.id : e.source;
      const t = typeof e.target === 'object' ? e.target.id : e.target;
      return nodeSet.has(s) && nodeSet.has(t);
    });

    return { nodes, edges };
  },
};


==> proofs/checks/avoidance_system_nonmatroid.py <==
#!/usr/bin/env python3
"""Search and verify a small exchange-axiom failure for avoidance systems.

Given forbidden subspaces K_i of F_q^r, call a finite set S admissible when
span(S) meets each K_i only at 0.  This hereditary system is the natural
"span avoids every kernel" independence candidate.  The script finds a small
example where it violates the matroid exchange axiom, showing that the
higher-rank section boundary cannot be captured by an ordinary matroid rank
on vectors.
"""

from itertools import combinations, product


Vector = tuple[int, ...]
Subspace = frozenset[Vector]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def span(vectors: tuple[Vector, ...], q: int, r: int | None = None) -> Subspace:
    if not vectors:
        assert r is not None
        return frozenset({(0,) * r})
    r = len(vectors[0])
    out = set()
    for coeffs in product(range(q), repeat=len(vectors)):
        total = (0,) * r
        for a, v in zip(coeffs, vectors):
            total = add(total, smul(a, v, q), q)
        out.add(total)
    return frozenset(out)


def ambient(r: int, q: int) -> list[Vector]:
    return list(product(range(q), repeat=r))


def admissible(vectors: tuple[Vector, ...], kernels: list[Subspace], q: int, r: int) -> bool:
    sub = span(vectors, q, r)
    if len(sub) != q ** len(vectors):
        return False
    zero = (0,) * r
    return all((sub & kernel) == frozenset({zero}) for kernel in kernels)


def find_exchange_failure(q: int, r: int, kernels: list[Subspace]):
    nonzero = [v for v in ambient(r, q) if v != (0,) * r]
    admissible_sets = []
    for size in range(r + 1):
        for subset in combinations(nonzero, size):
            if admissible(subset, kernels, q, r):
                admissible_sets.append(subset)
    for a in admissible_sets:
        set_a = set(a)
        for b in admissible_sets:
            if len(a) >= len(b):
                continue
            if all(
                not admissible(tuple(a + (x,)), kernels, q, r)
                for x in b
                if x not in set_a
            ):
                return a, b
    return None


def main() -> None:
    q = 2
    r = 3
    # Two forbidden lines in F_2^3.  The admissible sets are linearly
    # independent sets whose spans avoid both lines.  Exchange fails for
    # A={(0,0,1)} and B={(1,0,1),(1,1,1)}.
    kernels = [
        span(((1, 0, 0),), q),
        span(((1, 1, 0),), q),
    ]
    failure = find_exchange_failure(q, r, kernels)
    assert failure is not None
    a, b = failure
    expected_a = ((0, 0, 1),)
    expected_b = ((1, 0, 1), (1, 1, 1))
    # The search may find an isomorphic failure first; verify one explicit
    # failure as the stable regression target.
    assert admissible(expected_a, kernels, q, r)
    assert admissible(expected_b, kernels, q, r)
    assert len(expected_a) < len(expected_b)
    for x in expected_b:
        assert not admissible(expected_a + (x,), kernels, q, r), x

    print(f"q={q} r={r} kernels={len(kernels)}")
    print(f"found_exchange_failure_A={a}")
    print(f"found_exchange_failure_B={b}")
    print(f"checked_explicit_A={expected_a}")
    print(f"checked_explicit_B={expected_b}")


if __name__ == "__main__":
    main()


==> proofs/checks/char_poly_small_arrangement.py <==
#!/usr/bin/env python3
"""Finite checks for the rank-one arrangement characteristic polynomial.

For a central subspace arrangement A={K_i} in F_q^r, the characteristic
polynomial evaluated at q counts the vectors outside the union of the K_i.
This is exactly the rank-one kernel-avoidance count.  The script checks the
same number three ways on small arrangements:

1. direct enumeration of vectors outside the union;
2. Boolean inclusion-exclusion over the listed subspaces;
3. Mobius summation over the intersection lattice.

The point is deliberately rank-one.  Positivity of this count gives an
avoiding line over F_q, but it does not decide whether a higher-dimensional
avoiding subspace exists.
"""

from itertools import combinations, product


Vector = tuple[int, ...]
Subspace = frozenset[Vector]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def span(basis: list[Vector], q: int) -> Subspace:
    if not basis:
        return frozenset({()})
    r = len(basis[0])
    vectors = set()
    for coeffs in product(range(q), repeat=len(basis)):
        total = (0,) * r
        for a, v in zip(coeffs, basis):
            total = add(total, smul(a, v, q), q)
        vectors.add(total)
    return frozenset(vectors)


def ambient(r: int, q: int) -> Subspace:
    return frozenset(product(range(q), repeat=r))


def dim(subspace: Subspace, q: int) -> int:
    size = len(subspace)
    d = 0
    while size > 1:
        assert size % q == 0, (size, q)
        size //= q
        d += 1
    assert size == 1
    return d


def intersection(subspaces: list[Subspace], r: int, q: int) -> Subspace:
    if not subspaces:
        return ambient(r, q)
    out = subspaces[0]
    for subspace in subspaces[1:]:
        out = out & subspace
    return frozenset(out)


def direct_avoiding_count(kernels: list[Subspace], r: int, q: int) -> int:
    covered = set().union(*kernels) if kernels else set()
    return len(ambient(r, q) - covered)


def inclusion_exclusion_count(kernels: list[Subspace], r: int, q: int) -> int:
    total = 0
    n = len(kernels)
    for k in range(n + 1):
        sign = -1 if k % 2 else 1
        for idxs in combinations(range(n), k):
            total += sign * len(intersection([kernels[i] for i in idxs], r, q))
    return total


def intersection_lattice(kernels: list[Subspace], r: int, q: int) -> set[Subspace]:
    lattice = set()
    n = len(kernels)
    for k in range(n + 1):
        for idxs in combinations(range(n), k):
            lattice.add(intersection([kernels[i] for i in idxs], r, q))
    return lattice


def mobius_characteristic_value(kernels: list[Subspace], r: int, q: int) -> int:
    """Evaluate the central-arrangement characteristic polynomial at q.

    The intersection lattice is ordered by reverse inclusion, with ambient
    space as the bottom element.  For X != ambient,
    mu(ambient, X) = - sum_{Y strict superset X} mu(ambient, Y).
    """

    lattice = intersection_lattice(kernels, r, q)
    whole = ambient(r, q)
    mu: dict[Subspace, int] = {}
    for subspace in sorted(lattice, key=len, reverse=True):
        if subspace == whole:
            mu[subspace] = 1
        else:
            mu[subspace] = -sum(
                value
                for larger, value in mu.items()
                if larger.issuperset(subspace) and larger != subspace
            )
    return sum(value * (q ** dim(subspace, q)) for subspace, value in mu.items())


def coordinate_hyperplanes(r: int, q: int) -> list[Subspace]:
    return [
        frozenset(v for v in ambient(r, q) if v[i] == 0)
        for i in range(r)
    ]


def all_two_view_kernels_f2_4() -> list[Subspace]:
    """Kernels of all two-coordinate projections in F_2^4."""

    whole = ambient(4, 2)
    kernels = []
    for i, j in combinations(range(4), 2):
        kernels.append(frozenset(v for v in whole if v[i] == 0 and v[j] == 0))
    return kernels


def subspaces_of_dimension(r: int, q: int, target_dim: int) -> set[Subspace]:
    """Enumerate subspaces of a fixed dimension by spanning all tuples.

    This brute-force routine is only used for the small discriminator
    F_2^4, where it enumerates the 35 planes.
    """

    vectors = list(ambient(r, q))
    out = set()
    for basis in product(vectors, repeat=target_dim):
        subspace = span(list(basis), q)
        if dim(subspace, q) == target_dim:
            out.add(subspace)
    return out


def kernel_avoiding_subspaces_count(
    kernels: list[Subspace], r: int, q: int, target_dim: int
) -> int:
    zero = (0,) * r
    count = 0
    for subspace in subspaces_of_dimension(r, q, target_dim):
        if all((subspace & kernel) == frozenset({zero}) for kernel in kernels):
            count += 1
    return count


def check(name: str, kernels: list[Subspace], r: int, q: int, expected: int | None = None) -> None:
    direct = direct_avoiding_count(kernels, r, q)
    inc_exc = inclusion_exclusion_count(kernels, r, q)
    char_value = mobius_characteristic_value(kernels, r, q)
    assert direct == inc_exc == char_value, (name, direct, inc_exc, char_value)
    if expected is not None:
        assert direct == expected, (name, direct, expected)
    print(
        f"{name}: q={q} r={r} kernels={len(kernels)} "
        f"avoiding_vectors={direct}"
    )


def main() -> None:
    # Binary-square coordinate kernels: two coordinate axes in F_2^2.
    check(
        "binary_square_axes",
        [span([(1, 0)], 2), span([(0, 1)], 2)],
        r=2,
        q=2,
        expected=1,
    )

    # Singleton-view endpoint: coordinate hyperplanes.  The avoiding vectors
    # have no zero coordinate, so the count is (q-1)^r.
    check(
        "coordinate_hyperplanes_F3_4",
        coordinate_hyperplanes(r=4, q=3),
        r=4,
        q=3,
        expected=(3 - 1) ** 4,
    )

    # Four-coordinate all-two-view threshold: avoiding vectors have support at
    # least three.  Over F_2 this gives the four weight-three words and the
    # all-one word.
    all_two_kernels = all_two_view_kernels_f2_4()
    check(
        "all_two_view_kernels_F2_4",
        all_two_kernels,
        r=4,
        q=2,
        expected=5,
    )
    avoiding_planes = kernel_avoiding_subspaces_count(
        all_two_kernels, r=4, q=2, target_dim=2
    )
    assert avoiding_planes == 0, avoiding_planes
    print("all_two_view_kernels_F2_4_avoiding_planes=0")

    # A non-coordinate arrangement in F_3^3.
    check(
        "mixed_planes_F3_3",
        [
            span([(1, 0, 0), (0, 1, 0)], 3),
            span([(1, 0, 0), (0, 0, 1)], 3),
            span([(1, 1, 0), (0, 0, 1)], 3),
        ],
        r=3,
        q=3,
    )


if __name__ == "__main__":
    main()


==> proofs/checks/common_core_lift.py <==
#!/usr/bin/env python3
"""Common-core lift diagnostic for fixed-lattice fibers.

Given projective points p_i in a quotient space U, form kernels

    K_i = C ⊕ span(p_i) <= C ⊕ U

with the same one-dimensional core C.  For distinct points, every pairwise and
higher intersection is exactly C, so the kernel-intersection profile is fixed
by the number of points.  The quotient point matroid can still vary.

The script checks the collinear/general-position four-point pair over F_3 and
prints the lifted lattice profile together with the quotient rank
distributions.
"""

from __future__ import annotations

from itertools import combinations, product
from collections import Counter


Vector = tuple[int, ...]
Subspace = frozenset[Vector]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def ambient(r: int, q: int) -> Subspace:
    return frozenset(product(range(q), repeat=r))


def span(basis: list[Vector], q: int, r: int | None = None) -> Subspace:
    if not basis:
        assert r is not None
        return frozenset({(0,) * r})
    r = len(basis[0])
    out = set()
    for coeffs in product(range(q), repeat=len(basis)):
        total = (0,) * r
        for a, v in zip(coeffs, basis):
            total = add(total, smul(a, v, q), q)
        out.add(total)
    return frozenset(out)


def dim(subspace: Subspace, q: int) -> int:
    size = len(subspace)
    d = 0
    while size > 1:
        assert size % q == 0, (size, q)
        size //= q
        d += 1
    assert size == 1
    return d


def inv_mod(a: int, q: int) -> int:
    a %= q
    assert a
    for b in range(1, q):
        if (a * b) % q == 1:
            return b
    raise AssertionError(a)


def rank_vectors(vectors: list[Vector], q: int, r: int) -> int:
    rows = [list(v) for v in vectors if any(x % q for x in v)]
    rank = 0
    col = 0
    while rank < len(rows) and col < r:
        pivot = next((i for i in range(rank, len(rows)) if rows[i][col] % q), None)
        if pivot is None:
            col += 1
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        inv = inv_mod(rows[rank][col], q)
        rows[rank] = [(inv * x) % q for x in rows[rank]]
        for i in range(len(rows)):
            if i == rank:
                continue
            factor = rows[i][col] % q
            if factor:
                rows[i] = [(x - factor * y) % q for x, y in zip(rows[i], rows[rank])]
        rank += 1
        col += 1
    return rank


def lift_kernel(point: Vector, q: int) -> Subspace:
    core = (1, 0, 0, 0)
    lifted = (0,) + point
    return span([core, lifted], q)


def intersection_signature(kernels: list[Subspace], r: int, q: int) -> tuple[tuple[int, tuple[int, ...]], ...]:
    out = []
    for size in range(len(kernels) + 1):
        dims = []
        for idxs in combinations(range(len(kernels)), size):
            current = ambient(r, q) if not idxs else frozenset.intersection(*(kernels[i] for i in idxs))
            dims.append(dim(current, q))
        out.append((size, tuple(sorted(dims))))
    return tuple(out)


def projective_rank_distribution(points: list[Vector], q: int) -> dict[tuple[int, int], int]:
    counts: Counter[tuple[int, int]] = Counter()
    r = len(points[0])
    for size in range(len(points) + 1):
        for subset in combinations(points, size):
            counts[(size, rank_vectors(list(subset), q, r))] += 1
    return dict(sorted(counts.items()))


def main() -> None:
    q = 3
    collinear = [(1, 0, 0), (0, 1, 0), (1, 1, 0), (1, 2, 0)]
    general = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]
    collinear_lift = [lift_kernel(p, q) for p in collinear]
    general_lift = [lift_kernel(p, q) for p in general]

    collinear_signature = intersection_signature(collinear_lift, r=4, q=q)
    general_signature = intersection_signature(general_lift, r=4, q=q)
    assert collinear_signature == general_signature

    collinear_distribution = projective_rank_distribution(collinear, q)
    general_distribution = projective_rank_distribution(general, q)
    assert collinear_distribution != general_distribution

    print("common_core_lift_F3: same_lattice_profile=True")
    print(f"lifted_intersection_signature={collinear_signature}")
    print(f"collinear_quotient_rank_distribution={collinear_distribution}")
    print(f"general_quotient_rank_distribution={general_distribution}")


if __name__ == "__main__":
    main()


==> proofs/checks/determinant_slot_search.py <==
#!/usr/bin/env python3
"""Search for fixed-profile determinant-slot gadgets.

Candidate rank-two sections are represented as graph planes

    R_X = {(u, X u) : u in F_q^2} <= F_q^2 ⊕ F_q^m.

A codimension-two kernel K forbids those X for which R_X intersects K
nontrivially; equivalently, in coordinates, a determinant constraint vanishes.

The fixed-lattice SAT route needs local "relation slots": two physical
arrangements with the same semantic/intersection profile but different allowed
sets of graph planes.  This script searches small finite spaces for that raw
phenomenon.  It is deliberately diagnostic: it does not prove a reduction, but
it tells us whether the graph-plane encoding has enough room to separate
semantic shell from physical instantiation.
"""

from __future__ import annotations

from itertools import combinations, product
from collections import defaultdict


Vector = tuple[int, ...]
Subspace = frozenset[Vector]
Matrix = tuple[int, ...]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def ambient(r: int, q: int) -> list[Vector]:
    return list(product(range(q), repeat=r))


def span(basis: list[Vector], q: int, r: int | None = None) -> Subspace:
    if not basis:
        assert r is not None
        return frozenset({(0,) * r})
    r = len(basis[0])
    out = set()
    for coeffs in product(range(q), repeat=len(basis)):
        total = (0,) * r
        for a, v in zip(coeffs, basis):
            total = add(total, smul(a, v, q), q)
        out.add(total)
    return frozenset(out)


def dim(subspace: Subspace, q: int) -> int:
    size = len(subspace)
    d = 0
    while size > 1:
        assert size % q == 0, (size, q)
        size //= q
        d += 1
    assert size == 1
    return d


def inv_mod(a: int, q: int) -> int:
    """Multiplicative inverse in the prime fields used by this script."""

    a %= q
    assert a != 0
    for b in range(1, q):
        if (a * b) % q == 1:
            return b
    raise AssertionError(f"no inverse for {a} modulo {q}")


def rank_vectors(vectors: list[Vector], q: int, r: int) -> int:
    """Rank of a vector list over the prime field F_q."""

    rows = [list(v) for v in vectors if any(x % q for x in v)]
    rank = 0
    col = 0
    while rank < len(rows) and col < r:
        pivot = next((i for i in range(rank, len(rows)) if rows[i][col] % q), None)
        if pivot is None:
            col += 1
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        inv = inv_mod(rows[rank][col], q)
        rows[rank] = [(inv * x) % q for x in rows[rank]]
        for i in range(len(rows)):
            if i == rank:
                continue
            factor = rows[i][col] % q
            if factor:
                rows[i] = [(x - factor * y) % q for x, y in zip(rows[i], rows[rank])]
        rank += 1
        col += 1
    return rank


def subspaces_of_dimension(r: int, q: int, target_dim: int) -> list[Subspace]:
    """Enumerate subspaces by spanning tuples, deduplicated.

    Small search only.  The largest case used below is PG(3,3), where this is
    still tiny.
    """

    out: set[Subspace] = set()
    vectors = ambient(r, q)
    for basis in combinations(vectors, target_dim):
        sub = span(list(basis), q, r)
        if dim(sub, q) == target_dim:
            out.add(sub)
    return sorted(out, key=lambda s: sorted(s))


def graph_plane(matrix: Matrix, q: int, m: int) -> Subspace:
    """Graph of X : F_q^2 -> F_q^m.

    The matrix is stored row-major as (x_00, x_01, x_10, x_11, ...), so the
    j-th W-coordinate is matrix[2*j] * a + matrix[2*j+1] * b.
    """

    assert len(matrix) == 2 * m
    vectors = []
    for a, b in product(range(q), repeat=2):
        w = tuple((matrix[2 * j] * a + matrix[2 * j + 1] * b) % q for j in range(m))
        vectors.append((a, b) + w)
    return frozenset(vectors)


def graph_planes(q: int, m: int) -> list[tuple[Matrix, Subspace]]:
    return [
        (matrix, graph_plane(matrix, q, m))
        for matrix in product(range(q), repeat=2 * m)
    ]


def meet_signature(arrangement: tuple[Subspace, ...], r: int, q: int) -> tuple[int, ...]:
    """Labeled intersection-dimension profile for all subsets of kernels."""

    whole = frozenset(ambient(r, q))
    dims = []
    n = len(arrangement)
    for mask in range(1 << n):
        current = whole
        for i in range(n):
            if mask & (1 << i):
                current = current & arrangement[i]
        dims.append(dim(current, q))
    return tuple(dims)


def join(subspaces: tuple[Subspace, ...], q: int, r: int) -> Subspace:
    if not subspaces:
        return span([], q, r)
    vectors: set[Vector] = set()
    for subspace in subspaces:
        vectors.update(subspace)
    return span(sorted(vectors), q, r)


def join_signature(arrangement: tuple[Subspace, ...], r: int, q: int) -> tuple[int, ...]:
    """Labeled span-dimension profile for all subsets of kernels.

    The empty join is the zero subspace.  This profile records the join side of
    the generated subspace lattice; the meet profile alone can miss the
    triple-and-higher span coincidences that affect graph-plane avoidance.
    """

    dims = []
    n = len(arrangement)
    for mask in range(1 << n):
        vectors: list[Vector] = []
        for i in range(n):
            if mask & (1 << i):
                vectors.extend(arrangement[i])
        dims.append(rank_vectors(vectors, q, r))
    return tuple(dims)


def lattice_signature(arrangement: tuple[Subspace, ...], r: int, q: int) -> tuple[tuple[int, ...], tuple[int, ...]]:
    """Meet and join profiles for all labeled subsets of kernels."""

    return (meet_signature(arrangement, r, q), join_signature(arrangement, r, q))


def allowed_graphs(
    arrangement: tuple[Subspace, ...], graphs: list[tuple[Matrix, Subspace]], r: int
) -> frozenset[Matrix]:
    zero = (0,) * r
    return frozenset(
        matrix
        for matrix, plane in graphs
        if all((plane & kernel) == frozenset({zero}) for kernel in arrangement)
    )


def summarize_matrix_set(xs: frozenset[Matrix], max_items: int = 8) -> str:
    items = sorted(xs)
    body = ", ".join(str(x) for x in items[:max_items])
    if len(items) > max_items:
        body += ", ..."
    return "{" + body + "}"


def check_binary_three_slot_discriminator() -> None:
    """Verify the smallest relation-slot discriminator used in the paper.

    Both arrangements live in F_2^4 = F_2^2 ⊕ F_2^2 and have three
    codimension-two kernels.  They have the same labeled intersection profile,
    but the first has no avoiding graph plane while the second has four.
    """

    q = 2
    r = 4
    m = 2
    e0 = (1, 0, 0, 0)
    e1 = (0, 1, 0, 0)
    e2 = (0, 0, 1, 0)
    e3 = (0, 0, 0, 1)
    prior = (
        span([e2, e3], q),
        span([e1, e3], q),
        span([e3, add(e1, e2, q)], q),
    )
    open_slot = (
        span([e2, e3], q),
        span([e1, e3], q),
        span([e0, e3], q),
    )
    graphs = graph_planes(q, m)
    prior_signature = meet_signature(prior, r, q)
    open_signature = meet_signature(open_slot, r, q)
    prior_join = join_signature(prior, r, q)
    open_join = join_signature(open_slot, r, q)
    prior_allowed = allowed_graphs(prior, graphs, r)
    open_allowed = allowed_graphs(open_slot, graphs, r)

    assert prior_signature == open_signature == (4, 2, 2, 1, 2, 1, 1, 1)
    assert prior_join != open_join
    assert len(prior_allowed) == 0
    assert len(open_allowed) == 4
    print("VERIFIED binary three-slot discriminator")
    print(f"meet_signature={prior_signature}")
    print(f"prior_join={prior_join}")
    print(f"open_join={open_join}")
    print(f"allowed_sizes={len(prior_allowed)} vs {len(open_allowed)}")
    print(f"open_allowed={summarize_matrix_set(open_allowed)}")


def find_same_profile_different_allowed(
    q: int, m: int, slots: int, limit_groups: int = 1
) -> int:
    r = 2 + m
    kernel_dim = m
    kernels = subspaces_of_dimension(r, q, kernel_dim)
    graphs = graph_planes(q, m)
    groups: dict[tuple[int, ...], list[tuple[tuple[Subspace, ...], frozenset[Matrix]]]] = defaultdict(list)

    checked = 0
    for combo in combinations(kernels, slots):
        checked += 1
        signature = meet_signature(combo, r, q)
        allowed = allowed_graphs(combo, graphs, r)
        bucket = groups[signature]
        for prior_combo, prior_allowed in bucket:
            if prior_allowed != allowed:
                print(
                    f"FOUND q={q} r={r} m={m} slots={slots} "
                    f"kernels={len(kernels)} checked={checked}"
                )
                print(f"signature={signature}")
                print(f"allowed_sizes={len(prior_allowed)} vs {len(allowed)}")
                print(f"prior_allowed={summarize_matrix_set(prior_allowed)}")
                print(f"new_allowed={summarize_matrix_set(allowed)}")
                print(f"prior_kernels={[sorted(k) for k in prior_combo]}")
                print(f"new_kernels={[sorted(k) for k in combo]}")
                return 1
        bucket.append((combo, allowed))

    distinct_allowed = sum(len({allowed for _, allowed in bucket}) for bucket in groups.values())
    print(
        f"NONE q={q} r={r} m={m} slots={slots} kernels={len(kernels)} "
        f"arrangements={checked} profiles={len(groups)} allowed_variants={distinct_allowed}"
    )
    return 0


def find_same_lattice_different_allowed(q: int, m: int, slots: int) -> int:
    """Search for same meet+join profiles with different allowed graph planes."""

    r = 2 + m
    kernel_dim = m
    kernels = subspaces_of_dimension(r, q, kernel_dim)
    graphs = graph_planes(q, m)
    groups: dict[
        tuple[tuple[int, ...], tuple[int, ...]],
        list[tuple[tuple[Subspace, ...], frozenset[Matrix]]],
    ] = defaultdict(list)

    checked = 0
    count_variant_hits = 0
    for combo in combinations(kernels, slots):
        checked += 1
        signature = lattice_signature(combo, r, q)
        allowed = allowed_graphs(combo, graphs, r)
        allowed_count = len(allowed)
        bucket = groups[signature]
        for prior_combo, prior_allowed in bucket:
            if prior_allowed != allowed:
                count_variant_hits += 1
                print(
                    f"FOUND_FULL_LATTICE q={q} r={r} m={m} slots={slots} "
                    f"kernels={len(kernels)} checked={checked}"
                )
                print(f"meet_signature={signature[0]}")
                print(f"join_signature={signature[1]}")
                print(f"allowed_sizes={len(prior_allowed)} vs {allowed_count}")
                print(f"prior_allowed={summarize_matrix_set(prior_allowed)}")
                print(f"new_allowed={summarize_matrix_set(allowed)}")
                print(f"prior_kernels={[sorted(k) for k in prior_combo]}")
                print(f"new_kernels={[sorted(k) for k in combo]}")
                return 1
        bucket.append((combo, allowed))

    distinct_allowed = sum(len({allowed for _, allowed in bucket}) for bucket in groups.values())
    print(
        f"NONE_FULL_LATTICE q={q} r={r} m={m} slots={slots} kernels={len(kernels)} "
        f"arrangements={checked} profiles={len(groups)} allowed_variants={distinct_allowed} "
        f"variant_hits={count_variant_hits}"
    )
    return 0


def find_same_lattice_different_count(q: int, m: int, slots: int) -> int:
    """Search for same meet+join profiles with different graph-plane counts."""

    r = 2 + m
    kernel_dim = m
    kernels = subspaces_of_dimension(r, q, kernel_dim)
    graphs = graph_planes(q, m)
    groups: dict[
        tuple[tuple[int, ...], tuple[int, ...]],
        list[tuple[tuple[Subspace, ...], frozenset[Matrix]]],
    ] = defaultdict(list)

    checked = 0
    for combo in combinations(kernels, slots):
        checked += 1
        signature = lattice_signature(combo, r, q)
        allowed = allowed_graphs(combo, graphs, r)
        allowed_count = len(allowed)
        bucket = groups[signature]
        for prior_combo, prior_allowed in bucket:
            prior_count = len(prior_allowed)
            if prior_count != allowed_count:
                verdict = "YESNO" if (prior_count == 0) != (allowed_count == 0) else "COUNT"
                print(
                    f"FOUND_FULL_LATTICE_{verdict} q={q} r={r} m={m} slots={slots} "
                    f"kernels={len(kernels)} checked={checked}"
                )
                print(f"meet_signature={signature[0]}")
                print(f"join_signature={signature[1]}")
                print(f"allowed_sizes={prior_count} vs {allowed_count}")
                print(f"prior_allowed={summarize_matrix_set(prior_allowed)}")
                print(f"new_allowed={summarize_matrix_set(allowed)}")
                print(f"prior_kernels={[sorted(k) for k in prior_combo]}")
                print(f"new_kernels={[sorted(k) for k in combo]}")
                return 1
        bucket.append((combo, allowed))

    count_spectra = {
        signature: tuple(sorted({len(allowed) for _, allowed in bucket}))
        for signature, bucket in groups.items()
    }
    multi_count_profiles = sum(1 for counts in count_spectra.values() if len(counts) > 1)
    print(
        f"NONE_FULL_LATTICE_COUNT q={q} r={r} m={m} slots={slots} kernels={len(kernels)} "
        f"arrangements={checked} profiles={len(groups)} multi_count_profiles={multi_count_profiles}"
    )
    return 0


def summarize_fixed_lattice_relation_diversity(q: int, m: int, slots: int) -> None:
    """Measure how many graph-plane relations remain inside fixed lattice fibers."""

    r = 2 + m
    kernel_dim = m
    kernels = subspaces_of_dimension(r, q, kernel_dim)
    graphs = graph_planes(q, m)
    fibers: dict[
        tuple[tuple[int, ...], tuple[int, ...]],
        set[frozenset[Matrix]],
    ] = defaultdict(set)

    arrangements = 0
    for combo in combinations(kernels, slots):
        arrangements += 1
        fibers[lattice_signature(combo, r, q)].add(allowed_graphs(combo, graphs, r))

    variant_sizes = sorted((len(v) for v in fibers.values()), reverse=True)
    count_spectra = [
        tuple(sorted({len(allowed) for allowed in variants}))
        for variants in fibers.values()
    ]
    multi_relation = sum(1 for n in variant_sizes if n > 1)
    multi_count = sum(1 for spectrum in count_spectra if len(spectrum) > 1)
    print(
        f"FIXED_LATTICE_DIVERSITY q={q} r={r} m={m} slots={slots} "
        f"arrangements={arrangements} profiles={len(fibers)} "
        f"multi_relation_profiles={multi_relation} "
        f"multi_count_profiles={multi_count} "
        f"max_relation_variants={variant_sizes[0] if variant_sizes else 0}"
    )


def main() -> None:
    check_binary_three_slot_discriminator()
    found = 0
    # Smallest determinant slots: graph planes in F_q^4 against codim-2
    # kernels.  Over F_2 this is very small; over F_3 it is still manageable.
    for q, m, slots in [
        (2, 1, 2),
        (2, 2, 2),
        (2, 2, 3),
        (3, 1, 2),
        (3, 2, 2),
    ]:
        found += find_same_profile_different_allowed(q=q, m=m, slots=slots)
    assert found > 0, "no same-profile graph-plane relation-slot discriminator found"

    full_lattice_found = 0
    for q, m, slots in [
        (2, 1, 2),
        (2, 2, 2),
        (2, 2, 3),
        (2, 2, 4),
        (3, 1, 2),
        (3, 2, 2),
    ]:
        full_lattice_found += find_same_lattice_different_allowed(q=q, m=m, slots=slots)
    print(f"full_lattice_discriminators_found={full_lattice_found}")

    full_lattice_count_found = 0
    for q, m, slots in [
        (2, 1, 2),
        (2, 2, 2),
        (2, 2, 3),
        (2, 2, 4),
        (2, 3, 3),
        (3, 1, 2),
        (3, 2, 2),
        (3, 2, 3),
    ]:
        full_lattice_count_found += find_same_lattice_different_count(q=q, m=m, slots=slots)
    print(f"full_lattice_count_discriminators_found={full_lattice_count_found}")

    for q, m, slots in [
        (2, 2, 2),
        (2, 2, 3),
        (3, 1, 2),
    ]:
        summarize_fixed_lattice_relation_diversity(q=q, m=m, slots=slots)


if __name__ == "__main__":
    main()


==> proofs/checks/fixed_lattice_line_avoidance.py <==
#!/usr/bin/env python3
"""Diagnostic for the fixed-lattice point-kernel rank-two problem.

If every forbidden kernel is a distinct one-dimensional subspace, the
kernel-intersection lattice is fixed by the number of listed kernels: distinct
points meet only at the origin.  For target rank t=2, section existence asks
whether some projective line is disjoint from the forbidden point set.

This script records the simple incidence-counting obstruction to an NP-hard
SAT reduction through this point-kernel specialization.  In PG(r-1,q), each
forbidden point lies on [r-1 choose 1]_q projective lines and the total number
of projective lines is [r choose 2]_q.  If

    m * [r-1 choose 1]_q < [r choose 2]_q,

then m forbidden points cannot block every line.  Otherwise q^r, and hence the
number of projective lines, is polynomially bounded by m for r >= 3, so direct
line enumeration is polynomial in the explicit point list size.

The conclusion is diagnostic: ABD8/ABD12 is a real local refinement witness,
but a global fixed-lattice SAT reduction cannot be obtained merely by using
distinct point kernels at t=2.  Any hardness theorem with fixed lattice data
must use a richer invariant regime than point-kernel line blocking.
"""

from __future__ import annotations

from itertools import combinations, product
from fractions import Fraction


Vector = tuple[int, ...]
Subspace = frozenset[Vector]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def ambient(r: int, q: int) -> list[Vector]:
    return list(product(range(q), repeat=r))


def span(basis: list[Vector], q: int, r: int | None = None) -> Subspace:
    if not basis:
        assert r is not None
        return frozenset({(0,) * r})
    r = len(basis[0])
    out = set()
    for coeffs in product(range(q), repeat=len(basis)):
        total = (0,) * r
        for a, v in zip(coeffs, basis):
            total = add(total, smul(a, v, q), q)
        out.add(total)
    return frozenset(out)


def dim(subspace: Subspace, q: int) -> int:
    size = len(subspace)
    d = 0
    while size > 1:
        assert size % q == 0, (size, q)
        size //= q
        d += 1
    assert size == 1
    return d


def gaussian_binom(n: int, k: int, q: int) -> int:
    if k < 0 or k > n:
        return 0
    k = min(k, n - k)
    num = 1
    den = 1
    for i in range(k):
        num *= q ** (n - i) - 1
        den *= q ** (k - i) - 1
    assert num % den == 0
    return num // den


def canonical_projective_rep(v: Vector, q: int) -> Vector:
    if all(x == 0 for x in v):
        raise ValueError("zero vector has no projective representative")
    first = next(x for x in v if x != 0)
    inv = next(a for a in range(1, q) if (a * first) % q == 1)
    return smul(inv, v, q)


def projective_points_of_line(line: Subspace, q: int) -> set[Vector]:
    return {
        canonical_projective_rep(v, q)
        for v in line
        if any(x != 0 for x in v)
    }


def projective_lines(r: int, q: int) -> set[frozenset[Vector]]:
    vectors = ambient(r, q)
    lines: set[frozenset[Vector]] = set()
    for u, v in combinations(vectors, 2):
        subspace = span([u, v], q, r)
        if dim(subspace, q) == 2:
            lines.add(frozenset(projective_points_of_line(subspace, q)))
    return lines


def forced_yes_by_count(m: int, r: int, q: int) -> bool:
    if r < 2:
        return False
    total_lines = gaussian_binom(r, 2, q)
    lines_through_point = gaussian_binom(r - 1, 1, q)
    return m * lines_through_point < total_lines


def blocking_status(forbidden_points: set[Vector], r: int, q: int) -> tuple[int, int]:
    disjoint = 0
    total = 0
    for line in projective_lines(r, q):
        total += 1
        if line.isdisjoint(forbidden_points):
            disjoint += 1
    return disjoint, total


def check_pg23_four_point_discriminator() -> None:
    q = 3
    r = 3
    collinear = {
        canonical_projective_rep(v, q)
        for v in [(1, 0, 0), (0, 1, 0), (1, 1, 0), (1, 2, 0)]
    }
    general = {
        canonical_projective_rep(v, q)
        for v in [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]
    }
    assert len(collinear) == len(general) == 4
    assert not forced_yes_by_count(4, r, q)

    collinear_disjoint, total = blocking_status(collinear, r, q)
    general_disjoint, total2 = blocking_status(general, r, q)
    assert total == total2 == gaussian_binom(r, 2, q) == 13
    assert collinear_disjoint == 0
    assert general_disjoint == 3
    print(
        "PG(2,3)_four_point_discriminator: "
        f"total_lines={total} collinear_disjoint={collinear_disjoint} "
        f"general_disjoint={general_disjoint}"
    )


def check_counting_thresholds() -> None:
    examples = [
        (3, 3),
        (4, 2),
        (5, 2),
        (6, 3),
    ]
    for r, q in examples:
        total_lines = gaussian_binom(r, 2, q)
        through = gaussian_binom(r - 1, 1, q)
        threshold = Fraction(total_lines, through)
        m_floor = threshold.numerator // threshold.denominator
        print(
            f"PG({r - 1},{q}): total_lines={total_lines} "
            f"lines_through_point={through} "
            f"forced_yes_for_m<={m_floor if threshold.denominator != 1 else m_floor - 1}"
        )


def main() -> None:
    check_pg23_four_point_discriminator()
    check_counting_thresholds()


if __name__ == "__main__":
    main()


==> proofs/checks/fixed_lattice_matroid_fiber_scan.py <==
#!/usr/bin/env python3
"""Enumerate a fixed-lattice fiber and the matroid data it hides.

The common-core lift sends each quotient projective point p <= F_3^3 to the
kernel C ⊕ <p> in F_3^4, with the same one-dimensional common core C.  For any
four distinct quotient points, every nonempty intersection of two or more lifted
kernels is exactly C.  The lifted kernel-intersection lattice is therefore
constant across the whole enumeration.

Inside that one fixed lattice shell, the represented forbidden-point matroid of
the quotient points still varies.  The Grassmannian rank-sieve count N_2 varies
with it.  This script records the finite discriminator behind the current
fixed-lattice research direction:

    fixed lifted lattice shell != represented forbidden-point matroid shell.

It does not claim a SAT reduction.  It quantifies the local fiber that any
global reduction would have to exploit.
"""

from __future__ import annotations

from collections import Counter, defaultdict
from itertools import combinations, product


Vector = tuple[int, ...]
Subspace = frozenset[Vector]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def inv_mod(a: int, q: int) -> int:
    a %= q
    assert a
    for b in range(1, q):
        if (a * b) % q == 1:
            return b
    raise AssertionError(a)


def canonical_projective_rep(v: Vector, q: int) -> Vector:
    if all(x == 0 for x in v):
        raise ValueError("zero vector has no projective representative")
    first = next(x for x in v if x)
    return smul(inv_mod(first, q), v, q)


def ambient(r: int, q: int) -> Subspace:
    return frozenset(product(range(q), repeat=r))


def span(basis: list[Vector], q: int, r: int | None = None) -> Subspace:
    if not basis:
        assert r is not None
        return frozenset({(0,) * r})
    r = len(basis[0])
    out = set()
    for coeffs in product(range(q), repeat=len(basis)):
        total = (0,) * r
        for a, v in zip(coeffs, basis):
            total = add(total, smul(a, v, q), q)
        out.add(total)
    return frozenset(out)


def dim(subspace: Subspace, q: int) -> int:
    size = len(subspace)
    d = 0
    while size > 1:
        assert size % q == 0, (size, q)
        size //= q
        d += 1
    assert size == 1
    return d


def rank_vectors(vectors: list[Vector], q: int, r: int) -> int:
    rows = [list(v) for v in vectors if any(x % q for x in v)]
    rank = 0
    col = 0
    while rank < len(rows) and col < r:
        pivot = next((i for i in range(rank, len(rows)) if rows[i][col] % q), None)
        if pivot is None:
            col += 1
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        inv = inv_mod(rows[rank][col], q)
        rows[rank] = [(inv * x) % q for x in rows[rank]]
        for i in range(len(rows)):
            if i == rank:
                continue
            factor = rows[i][col] % q
            if factor:
                rows[i] = [(x - factor * y) % q for x, y in zip(rows[i], rows[rank])]
        rank += 1
        col += 1
    return rank


def gaussian_binom(n: int, k: int, q: int) -> int:
    if k < 0 or k > n:
        return 0
    k = min(k, n - k)
    num = 1
    den = 1
    for i in range(k):
        num *= q ** (n - i) - 1
        den *= q ** (k - i) - 1
    assert num % den == 0
    return num // den


def rank_distribution(points: tuple[Vector, ...], q: int, r: int) -> tuple[tuple[tuple[int, int], int], ...]:
    counts: Counter[tuple[int, int]] = Counter()
    for size in range(len(points) + 1):
        for subset in combinations(points, size):
            counts[(size, rank_vectors(list(subset), q, r))] += 1
    return tuple(sorted(counts.items()))


def rank_sieve(distribution: tuple[tuple[tuple[int, int], int], ...], r: int, t: int, q: int) -> int:
    total = 0
    for (size, rank), count in distribution:
        sign = -1 if size % 2 else 1
        total += sign * count * gaussian_binom(r - rank, t - rank, q)
    return total


def lift_kernel(point: Vector, q: int) -> Subspace:
    return span([(1, 0, 0, 0), (0,) + point], q)


def intersection_signature(kernels: list[Subspace], r: int, q: int) -> tuple[tuple[int, tuple[int, ...]], ...]:
    out = []
    for size in range(len(kernels) + 1):
        dims = []
        for idxs in combinations(range(len(kernels)), size):
            current = ambient(r, q) if not idxs else frozenset.intersection(*(kernels[i] for i in idxs))
            dims.append(dim(current, q))
        out.append((size, tuple(sorted(dims))))
    return tuple(out)


def projective_points(r: int, q: int) -> tuple[Vector, ...]:
    return tuple(
        sorted({
            canonical_projective_rep(v, q)
            for v in product(range(q), repeat=r)
            if any(v)
        })
    )


def main() -> None:
    q = 3
    quotient_dim = 3
    lifted_dim = 4
    target_rank = 2
    points = projective_points(quotient_dim, q)
    assert len(points) == 13

    def scan_size(size: int):
        lattice_signatures = set()
        by_matroid_distribution: defaultdict[tuple[tuple[tuple[int, int], int], ...], int] = defaultdict(int)
        n2_values_by_matroid_distribution: defaultdict[
            tuple[tuple[tuple[int, int], int], ...], set[int]
        ] = defaultdict(set)
        by_n2: Counter[int] = Counter()
        example_by_n2: dict[int, tuple[Vector, ...]] = {}

        for chosen in combinations(points, size):
            kernels = [lift_kernel(p, q) for p in chosen]
            lattice_signatures.add(intersection_signature(kernels, lifted_dim, q))
            distribution = rank_distribution(chosen, q, quotient_dim)
            by_matroid_distribution[distribution] += 1
            n2 = rank_sieve(distribution, quotient_dim, target_rank, q)
            n2_values_by_matroid_distribution[distribution].add(n2)
            by_n2[n2] += 1
            example_by_n2.setdefault(n2, chosen)

        assert len(lattice_signatures) == 1
        assert all(len(values) == 1 for values in n2_values_by_matroid_distribution.values())
        return (
            lattice_signatures,
            by_matroid_distribution,
            n2_values_by_matroid_distribution,
            by_n2,
            example_by_n2,
        )

    (
        lattice_signatures,
        by_matroid_distribution,
        n2_values_by_matroid_distribution,
        by_n2,
        example_by_n2,
    ) = scan_size(4)

    assert len(by_matroid_distribution) == 3
    assert by_n2 == Counter({2: 468, 3: 234, 0: 13})
    same_lattice_controls_n2 = len(by_n2) == 1
    same_matroid_controls_n2 = all(
        len(values) == 1 for values in n2_values_by_matroid_distribution.values()
    )
    assert not same_lattice_controls_n2
    assert same_matroid_controls_n2

    print("fixed_lattice_matroid_fiber_scan_F3:")
    print(f"  quotient_points=13 four_point_subsets={sum(by_n2.values())}")
    print(f"  lifted_lattice_shells={len(lattice_signatures)}")
    print(f"  forbidden_point_matroid_rank_distributions={len(by_matroid_distribution)}")
    print(f"  same_lattice_shell_controls_N2={same_lattice_controls_n2}")
    print(f"  same_forbidden_point_matroid_controls_N2={same_matroid_controls_n2}")
    print(
        "  N2_values_per_forbidden_point_matroid="
        f"{sorted(next(iter(values)) for values in n2_values_by_matroid_distribution.values())}"
    )
    print(f"  N2_distribution={dict(sorted(by_n2.items()))}")
    for n2, example in sorted(example_by_n2.items()):
        print(f"  example_N2_{n2}={example}")

    print("  fixed_size_sweep:")
    for size in range(2, 7):
        (
            size_lattice_signatures,
            size_by_matroid_distribution,
            size_n2_values_by_matroid_distribution,
            size_by_n2,
            _size_example_by_n2,
        ) = scan_size(size)
        same_lattice = len(size_by_n2) == 1
        same_matroid = all(
            len(values) == 1 for values in size_n2_values_by_matroid_distribution.values()
        )
        print(
            f"    size={size}: subsets={sum(size_by_n2.values())} "
            f"lattice_shells={len(size_lattice_signatures)} "
            f"matroid_rank_distributions={len(size_by_matroid_distribution)}"
        )
        print(
            "      "
            f"same_lattice_controls_N2={same_lattice} "
            f"same_matroid_controls_N2={same_matroid}"
        )
        print(f"      N2_distribution={dict(sorted(size_by_n2.items()))}")
        profiles = []
        for distribution, multiplicity in sorted(
            size_by_matroid_distribution.items(),
            key=lambda item: (rank_sieve(item[0], quotient_dim, target_rank, q), item[0]),
        ):
            n2 = rank_sieve(distribution, quotient_dim, target_rank, q)
            profiles.append((n2, multiplicity))
        print(f"      matroid_profile_classes={profiles}")

    # The sweep calibrates the local fixed-lattice fiber.  Size two has a
    # constant N2 value; every size from three to six has one fixed lifted
    # lattice shell and multiple N2 values, all controlled by the represented
    # forbidden-point matroid distribution.
    for size in range(3, 7):
        (
            size_lattice_signatures,
            size_by_matroid_distribution,
            size_n2_values_by_matroid_distribution,
            size_by_n2,
            _size_example_by_n2,
        ) = scan_size(size)
        assert len(size_lattice_signatures) == 1
        assert len(size_by_matroid_distribution) > 1
        assert len(size_by_n2) > 1
        assert all(len(values) == 1 for values in size_n2_values_by_matroid_distribution.values())


if __name__ == "__main__":
    main()


==> proofs/checks/fixed_shell_graphic_critical_composition.py <==
#!/usr/bin/env python3
"""Composed fixed-shell graphic-critical bridge check.

This script composes the two bridge layers used by the fixed-lattice program:

1. graphic critical problem -> quotient rank-sieve positivity;
2. quotient graphic points -> common-core lift with a fixed kernel shell.

The two graph instances below have the same vertex set, the same number of
indexed edges, and both are simple and connected.  Over F_3 one is properly
3-colorable and the other contains K_4 and is not.  Their common-core lifts
have the same full intersection signature: every singleton lifted kernel has
dimension 2, and every intersection of two or more lifted kernels is the
one-dimensional common core.

The script also enumerates all seven-edge subgraphs of K_5.  This is not a
global SAT reduction.  It is the finite composed audit that the graphic
critical source and the common-core fixed-shell lift line up in one fixed-size
instance format.
"""

from __future__ import annotations

from collections import Counter, deque
from itertools import combinations, product


Vector = tuple[int, ...]
Subspace = frozenset[Vector]
Edge = tuple[int, int]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def inv_mod(a: int, q: int) -> int:
    a %= q
    assert a
    for b in range(1, q):
        if (a * b) % q == 1:
            return b
    raise AssertionError(a)


def canonical_projective_rep(v: Vector, q: int) -> Vector:
    if all(x == 0 for x in v):
        raise ValueError("zero vector has no projective representative")
    first = next(x for x in v if x)
    return smul(inv_mod(first, q), v, q)


def ambient(r: int, q: int) -> Subspace:
    return frozenset(product(range(q), repeat=r))


def span(basis: list[Vector], q: int, r: int | None = None) -> Subspace:
    if not basis:
        assert r is not None
        return frozenset({(0,) * r})
    r = len(basis[0])
    out = set()
    for coeffs in product(range(q), repeat=len(basis)):
        total = (0,) * r
        for a, v in zip(coeffs, basis):
            total = add(total, smul(a, v, q), q)
        out.add(total)
    return frozenset(out)


def dim(subspace: Subspace, q: int) -> int:
    size = len(subspace)
    d = 0
    while size > 1:
        assert size % q == 0, (size, q)
        size //= q
        d += 1
    assert size == 1
    return d


def rank_vectors(vectors: list[Vector], q: int, width: int) -> int:
    rows = [list(v) for v in vectors if any(x % q for x in v)]
    rank = 0
    col = 0
    while rank < len(rows) and col < width:
        pivot = next((i for i in range(rank, len(rows)) if rows[i][col] % q), None)
        if pivot is None:
            col += 1
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        inv = inv_mod(rows[rank][col], q)
        rows[rank] = [(inv * x) % q for x in rows[rank]]
        for i in range(len(rows)):
            if i == rank:
                continue
            factor = rows[i][col] % q
            if factor:
                rows[i] = [(x - factor * y) % q for x, y in zip(rows[i], rows[rank])]
        rank += 1
        col += 1
    return rank


def gaussian_binom(n: int, k: int, q: int) -> int:
    if k < 0 or k > n:
        return 0
    k = min(k, n - k)
    num = 1
    den = 1
    for i in range(k):
        num *= q ** (n - i) - 1
        den *= q ** (k - i) - 1
    assert num % den == 0
    return num // den


def graphic_points(num_vertices: int, edges: list[Edge], q: int) -> list[Vector]:
    points = []
    for u, v in edges:
        column = [0] * num_vertices
        column[u] = 1 % q
        column[v] = (column[v] - 1) % q
        points.append(canonical_projective_rep(tuple(column), q))
    return points


def proper_coloring_count(num_vertices: int, edges: list[Edge], q: int) -> int:
    count = 0
    for colors in product(range(q), repeat=num_vertices):
        if all(colors[u] != colors[v] for u, v in edges):
            count += 1
    return count


def components(num_vertices: int, edges: list[Edge]) -> int:
    adj = [[] for _ in range(num_vertices)]
    for u, v in edges:
        adj[u].append(v)
        adj[v].append(u)
    seen = [False] * num_vertices
    out = 0
    for start in range(num_vertices):
        if seen[start]:
            continue
        out += 1
        seen[start] = True
        queue: deque[int] = deque([start])
        while queue:
            u = queue.popleft()
            for v in adj[u]:
                if not seen[v]:
                    seen[v] = True
                    queue.append(v)
    return out


def rank_distribution(points: list[Vector], q: int, width: int) -> Counter[tuple[int, int]]:
    out: Counter[tuple[int, int]] = Counter()
    for size in range(len(points) + 1):
        for subset in combinations(points, size):
            out[(size, rank_vectors(list(subset), q, width))] += 1
    return out


def rank_sieve(distribution: Counter[tuple[int, int]], r: int, t: int, q: int) -> int:
    total = 0
    for (size, rank), count in distribution.items():
        sign = -1 if size % 2 else 1
        total += sign * count * gaussian_binom(r - rank, t - rank, q)
    return total


def lift_kernel(point: Vector, q: int) -> Subspace:
    return span([(1,) + (0,) * len(point), (0,) + point], q)


def intersection_signature(kernels: list[Subspace], r: int, q: int) -> tuple[tuple[int, tuple[int, ...]], ...]:
    out = []
    for size in range(len(kernels) + 1):
        dims = []
        for idxs in combinations(range(len(kernels)), size):
            current = ambient(r, q) if not idxs else frozenset.intersection(*(kernels[i] for i in idxs))
            dims.append(dim(current, q))
        out.append((size, tuple(sorted(dims))))
    return tuple(out)


def assert_simple_loopless(edges: list[Edge]) -> None:
    assert all(u != v for u, v in edges)
    assert len({tuple(sorted(edge)) for edge in edges}) == len(edges)


def analyze(name: str, num_vertices: int, edges: list[Edge], q: int) -> dict[str, object]:
    assert_simple_loopless(edges)
    points = graphic_points(num_vertices, edges, q)
    assert len(set(points)) == len(points)
    graph_rank = rank_vectors(points, q, num_vertices)
    target_rank = graph_rank - 1
    dist = rank_distribution(points, q, num_vertices)
    quotient_n = rank_sieve(dist, graph_rank, target_rank, q)
    colorings = proper_coloring_count(num_vertices, edges, q)
    c = components(num_vertices, edges)
    denominator = (q**c) * (q - 1)
    assert colorings % denominator == 0
    assert quotient_n == colorings // denominator
    kernels = [lift_kernel(point, q) for point in points]
    return {
        "name": name,
        "rank": graph_rank,
        "target_rank": target_rank,
        "proper_colorings": colorings,
        "quotient_rank_sieve": quotient_n,
        "components": c,
        "lifted_signature": intersection_signature(kernels, num_vertices + 1, q),
    }


def main() -> None:
    q = 3
    num_vertices = 5

    # Connected, 3-colorable, 5 vertices, 7 edges.
    yes_edges = [
        (0, 2), (0, 3), (0, 4),
        (1, 2), (1, 3), (1, 4),
        (2, 3),
    ]

    # Connected, not 3-colorable, 5 vertices, 7 edges: K4 plus one leaf.
    no_edges = [
        (0, 1), (0, 2), (0, 3),
        (1, 2), (1, 3), (2, 3),
        (3, 4),
    ]

    yes = analyze("yes_3_colorable", num_vertices, yes_edges, q)
    no = analyze("no_3_colorable", num_vertices, no_edges, q)

    assert yes["rank"] == no["rank"] == 4
    assert yes["target_rank"] == no["target_rank"] == 3
    assert yes["components"] == no["components"] == 1
    assert yes["proper_colorings"] > 0
    assert no["proper_colorings"] == 0
    assert yes["quotient_rank_sieve"] > 0
    assert no["quotient_rank_sieve"] == 0
    assert yes["lifted_signature"] == no["lifted_signature"]

    all_edges = list(combinations(range(num_vertices), 2))
    fixed_size_family = [
        analyze("family", num_vertices, list(edges), q)
        for edges in combinations(all_edges, 7)
    ]
    assert len(fixed_size_family) == 120
    assert all(result["rank"] == 4 for result in fixed_size_family)
    assert all(result["target_rank"] == 3 for result in fixed_size_family)
    assert all(result["components"] == 1 for result in fixed_size_family)
    family_signatures = {result["lifted_signature"] for result in fixed_size_family}
    assert len(family_signatures) == 1
    family_quotient_n = Counter(
        int(result["quotient_rank_sieve"]) for result in fixed_size_family
    )
    family_colorings = Counter(
        int(result["proper_colorings"]) for result in fixed_size_family
    )
    assert family_quotient_n == Counter({0: 20, 1: 70, 2: 30})
    assert family_colorings == Counter({0: 20, 6: 70, 12: 30})

    print("fixed_shell_graphic_critical_composition_F3:")
    for result in (yes, no):
        print(
            f"  {result['name']}: rank={result['rank']} target={result['target_rank']} "
            f"proper_colorings={result['proper_colorings']} "
            f"quotient_N={result['quotient_rank_sieve']}"
        )
    print("  lifted_kernel_lattice_profile_equal=True")
    print("  common_core_lift_preserves_rank_sieve_positivity=True")
    print(f"  all_5_vertex_7_edge_graphs={len(fixed_size_family)}")
    print(f"  fixed_size_family_lifted_shells={len(family_signatures)}")
    print(f"  fixed_size_family_quotient_N_distribution={dict(sorted(family_quotient_n.items()))}")
    print(f"  fixed_size_family_proper_coloring_distribution={dict(sorted(family_colorings.items()))}")


if __name__ == "__main__":
    main()


==> proofs/checks/graphic_matroid_critical_bridge.py <==
#!/usr/bin/env python3
"""Graphic-matroid critical-problem bridge for rank-sieve positivity.

For a graph G, represent its graphic matroid over F_q by oriented edge
incidence columns e_u - e_v.  A codimension-one flat of the represented
matroid that avoids every edge point is the same data as a vertex coloring
whose endpoint differences are nonzero on every edge.

For a graph with c connected components and at least one edge, the resulting
count identity is

    N_{r-1}(M(G)) = P_G(q) / (q^c (q - 1)),

where r is the graphic matroid rank and P_G(q) is the number of proper
q-colorings.  Thus positivity of the quotient-side rank-sieve count recovers
q-colorability.  This script verifies the identity by direct enumeration and
by the rank-sieve formula on small graphs.

The script deliberately stops at the quotient-side bridge.  The manuscript's
common-core theorem supplies the separate lift that freezes the kernel
intersection profile while preserving quotient avoidance positivity.
"""

from __future__ import annotations

from collections import deque
from itertools import combinations, product


Vector = tuple[int, ...]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def inv_mod(a: int, q: int) -> int:
    a %= q
    assert a
    for b in range(1, q):
        if (a * b) % q == 1:
            return b
    raise AssertionError(a)


def rank_vectors(vectors: list[Vector], q: int, width: int) -> int:
    rows = [list(v) for v in vectors if any(x % q for x in v)]
    rank = 0
    col = 0
    while rank < len(rows) and col < width:
        pivot = next((i for i in range(rank, len(rows)) if rows[i][col] % q), None)
        if pivot is None:
            col += 1
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        inv = inv_mod(rows[rank][col], q)
        rows[rank] = [(inv * x) % q for x in rows[rank]]
        for i in range(len(rows)):
            if i == rank:
                continue
            factor = rows[i][col] % q
            if factor:
                rows[i] = [(x - factor * y) % q for x, y in zip(rows[i], rows[rank])]
        rank += 1
        col += 1
    return rank


def gaussian_binom(n: int, k: int, q: int) -> int:
    if k < 0 or k > n:
        return 0
    k = min(k, n - k)
    num = 1
    den = 1
    for i in range(k):
        num *= q ** (n - i) - 1
        den *= q ** (k - i) - 1
    assert num % den == 0
    return num // den


def rank_distribution(points: list[Vector], q: int, width: int) -> dict[tuple[int, int], int]:
    out: dict[tuple[int, int], int] = {}
    for size in range(len(points) + 1):
        for subset in combinations(points, size):
            key = (size, rank_vectors(list(subset), q, width))
            out[key] = out.get(key, 0) + 1
    return out


def rank_sieve(distribution: dict[tuple[int, int], int], r: int, t: int, q: int) -> int:
    total = 0
    for (size, rank), count in distribution.items():
        sign = -1 if size % 2 else 1
        total += sign * count * gaussian_binom(r - rank, t - rank, q)
    return total


def graphic_points(num_vertices: int, edges: list[tuple[int, int]], q: int) -> list[Vector]:
    points = []
    for u, v in edges:
        column = [0] * num_vertices
        column[u] = 1 % q
        column[v] = (column[v] - 1) % q
        points.append(tuple(column))
    return points


def proper_coloring_count(num_vertices: int, edges: list[tuple[int, int]], q: int) -> int:
    count = 0
    for colors in product(range(q), repeat=num_vertices):
        if all(colors[u] != colors[v] for u, v in edges):
            count += 1
    return count


def components(num_vertices: int, edges: list[tuple[int, int]]) -> int:
    adj = [[] for _ in range(num_vertices)]
    for u, v in edges:
        adj[u].append(v)
        adj[v].append(u)
    seen = [False] * num_vertices
    count = 0
    for start in range(num_vertices):
        if seen[start]:
            continue
        count += 1
        seen[start] = True
        queue: deque[int] = deque([start])
        while queue:
            u = queue.popleft()
            for v in adj[u]:
                if not seen[v]:
                    seen[v] = True
                    queue.append(v)
    return count


def check_graph(name: str, num_vertices: int, edges: list[tuple[int, int]], q: int) -> None:
    assert edges, "skip edgeless rank-zero case"
    points = graphic_points(num_vertices, edges, q)
    r = rank_vectors(points, q, num_vertices)
    t = r - 1
    dist = rank_distribution(points, q, num_vertices)
    n_t = rank_sieve(dist, r, t, q)
    colorings = proper_coloring_count(num_vertices, edges, q)
    c = components(num_vertices, edges)
    denominator = (q**c) * (q - 1)
    assert colorings % denominator == 0, (name, colorings, denominator)
    expected = colorings // denominator
    assert n_t == expected, (name, n_t, expected, colorings, r, c)
    print(
        f"{name}: q={q} vertices={num_vertices} edges={len(edges)} "
        f"rank={r} N_{{r-1}}={n_t} proper_colorings={colorings}"
    )


def main() -> None:
    triangle = [(0, 1), (1, 2), (2, 0)]
    square = [(0, 1), (1, 2), (2, 3), (3, 0)]
    path4 = [(0, 1), (1, 2), (2, 3)]
    k4 = list(combinations(range(4), 2))
    disconnected = [(0, 1), (2, 3)]

    for q in (2, 3, 5):
        check_graph("triangle", 3, triangle, q)
        check_graph("square", 4, square, q)
        check_graph("path4", 4, path4, q)
        check_graph("K4", 4, k4, q)
        check_graph("two_disjoint_edges", 4, disconnected, q)

    print("graphic_matroid_critical_bridge: all checks passed")


if __name__ == "__main__":
    main()


==> proofs/checks/grassmannian_avoidance_polynomial.py <==
#!/usr/bin/env python3
"""Grassmannian avoidance polynomial checks.

For a central subspace arrangement in F_q^r, let P be the set of projective
points lying in the forbidden union.  A t-subspace avoids the arrangement iff
it contains none of the points of P.  Inclusion-exclusion over P gives

  N_t = sum_{B subset P} (-1)^|B| [r-rank(B) choose t-rank(B)]_q,

where rank(B) is the vector-space dimension of the span of representatives of
B.  This is the higher-Grassmannian analogue of the rank-one characteristic
polynomial count.  It is an exact invariant of the projectivized forbidden
point matroid: once the subset-rank distribution is fixed, the count is fixed.
The kernel-intersection lattice is weaker and can miss the projective
dependencies that change the count.
"""

from itertools import combinations, product
from collections import Counter


Vector = tuple[int, ...]
Subspace = frozenset[Vector]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def ambient(r: int, q: int) -> Subspace:
    return frozenset(product(range(q), repeat=r))


def span(basis: list[Vector], q: int, r: int | None = None) -> Subspace:
    if not basis:
        assert r is not None
        return frozenset({(0,) * r})
    r = len(basis[0])
    out = set()
    for coeffs in product(range(q), repeat=len(basis)):
        total = (0,) * r
        for a, v in zip(coeffs, basis):
            total = add(total, smul(a, v, q), q)
        out.add(total)
    return frozenset(out)


def dim(subspace: Subspace, q: int) -> int:
    size = len(subspace)
    d = 0
    while size > 1:
        assert size % q == 0, (size, q)
        size //= q
        d += 1
    assert size == 1
    return d


def gaussian_binom(n: int, k: int, q: int) -> int:
    if k < 0 or k > n:
        return 0
    k = min(k, n - k)
    num = 1
    den = 1
    for i in range(k):
        num *= q ** (n - i) - 1
        den *= q ** (k - i) - 1
    assert num % den == 0
    return num // den


def canonical_projective_rep(v: Vector, q: int) -> Vector:
    if all(x == 0 for x in v):
        raise ValueError("zero vector has no projective representative")
    first = next(x for x in v if x != 0)
    inv = next(a for a in range(1, q) if (a * first) % q == 1)
    return smul(inv, v, q)


def projective_points(subspace: Subspace, q: int) -> set[Vector]:
    return {
        canonical_projective_rep(v, q)
        for v in subspace
        if any(x != 0 for x in v)
    }


def forbidden_projective_points(kernels: list[Subspace], q: int) -> list[Vector]:
    points = set()
    for kernel in kernels:
        points |= projective_points(kernel, q)
    return sorted(points)


def subspaces_of_dimension(r: int, q: int, target_dim: int) -> set[Subspace]:
    vectors = list(ambient(r, q))
    out = set()
    for basis in product(vectors, repeat=target_dim):
        subspace = span(list(basis), q, r)
        if dim(subspace, q) == target_dim:
            out.add(subspace)
    return out


def direct_avoiding_subspace_count(
    kernels: list[Subspace], r: int, q: int, target_dim: int
) -> int:
    zero = (0,) * r
    return sum(
        1
        for subspace in subspaces_of_dimension(r, q, target_dim)
        if all((subspace & kernel) == frozenset({zero}) for kernel in kernels)
    )


def grassmannian_avoidance_count(
    kernels: list[Subspace], r: int, q: int, target_dim: int
) -> int:
    points = forbidden_projective_points(kernels, q)
    total = 0
    for size in range(len(points) + 1):
        sign = -1 if size % 2 else 1
        for subset in combinations(points, size):
            rank = dim(span(list(subset), q, r), q)
            total += sign * gaussian_binom(r - rank, target_dim - rank, q)
    return total


def coordinate_axes_f2_2() -> list[Subspace]:
    return [span([(1, 0)], 2), span([(0, 1)], 2)]


def all_two_view_kernels_f2_4() -> list[Subspace]:
    whole = ambient(4, 2)
    kernels = []
    for i, j in combinations(range(4), 2):
        kernels.append(frozenset(v for v in whole if v[i] == 0 and v[j] == 0))
    return kernels


def coordinate_hyperplanes(r: int, q: int) -> list[Subspace]:
    return [
        frozenset(v for v in ambient(r, q) if v[i] == 0)
        for i in range(r)
    ]


def check(name: str, kernels: list[Subspace], r: int, q: int, target_dim: int) -> None:
    direct = direct_avoiding_subspace_count(kernels, r, q, target_dim)
    polynomial = grassmannian_avoidance_count(kernels, r, q, target_dim)
    assert direct == polynomial, (name, direct, polynomial)
    print(
        f"{name}: q={q} r={r} t={target_dim} "
        f"forbidden_points={len(forbidden_projective_points(kernels, q))} "
        f"avoiding_subspaces={direct}"
    )


def same_kernel_intersection_dimensions(
    left: list[Subspace], right: list[Subspace], r: int, q: int
) -> bool:
    if len(left) != len(right):
        return False
    n = len(left)
    for size in range(n + 1):
        left_dims = sorted(
            dim(frozenset.intersection(*(left[i] for i in idxs)) if idxs else ambient(r, q), q)
            for idxs in combinations(range(n), size)
        )
        right_dims = sorted(
            dim(frozenset.intersection(*(right[i] for i in idxs)) if idxs else ambient(r, q), q)
            for idxs in combinations(range(n), size)
        )
        if left_dims != right_dims:
            return False
    return True


def kernel_intersection_signature(
    kernels: list[Subspace], r: int, q: int
) -> tuple[tuple[int, tuple[int, ...]], ...]:
    """Sorted intersection dimensions by subset size.

    This is the kernel-arrangement data seen by the intersection lattice when
    the four listed kernels are one-dimensional and all distinct: every
    nonempty intersection is the origin, independent of whether the four
    projective points are collinear.
    """

    out = []
    n = len(kernels)
    for size in range(n + 1):
        dims = sorted(
            dim(frozenset.intersection(*(kernels[i] for i in idxs)) if idxs else ambient(r, q), q)
            for idxs in combinations(range(n), size)
        )
        out.append((size, tuple(dims)))
    return tuple(out)


def projective_rank_distribution(
    kernels: list[Subspace], r: int, q: int
) -> dict[tuple[int, int], int]:
    """Count forbidden projective-point subsets by (subset size, span rank)."""

    points = forbidden_projective_points(kernels, q)
    counts: Counter[tuple[int, int]] = Counter()
    for size in range(len(points) + 1):
        for subset in combinations(points, size):
            rank = dim(span(list(subset), q, r), q)
            counts[(size, rank)] += 1
    return dict(sorted(counts.items()))


def rank_sieve_from_distribution(
    distribution: dict[tuple[int, int], int], r: int, q: int, target_dim: int
) -> int:
    """Evaluate the Grassmannian avoidance count from subset-rank data alone."""

    total = 0
    for (size, rank), count in distribution.items():
        sign = -1 if size % 2 else 1
        total += sign * count * gaussian_binom(r - rank, target_dim - rank, q)
    return total


def assert_count_factors_through_rank_distribution(
    name: str, kernels: list[Subspace], r: int, q: int, target_dim: int
) -> None:
    """Check that the direct polynomial evaluation uses only rank-distribution data."""

    polynomial = grassmannian_avoidance_count(kernels, r, q, target_dim)
    distribution = projective_rank_distribution(kernels, r, q)
    from_distribution = rank_sieve_from_distribution(distribution, r, q, target_dim)
    assert polynomial == from_distribution, (name, polynomial, from_distribution)


def main() -> None:
    binary_square = coordinate_axes_f2_2()
    check("binary_square_lines", binary_square, r=2, q=2, target_dim=1)
    assert_count_factors_through_rank_distribution(
        "binary_square_lines", binary_square, r=2, q=2, target_dim=1
    )
    # A small non-binary plane case: the inclusion-exclusion set has four
    # projective forbidden points, so the exact sum is tiny.
    two_lines = [span([(1, 0, 0)], 3), span([(0, 1, 0)], 3)]
    check(
        "two_lines_F3_3_planes",
        two_lines,
        r=3,
        q=3,
        target_dim=2,
    )
    assert_count_factors_through_rank_distribution(
        "two_lines_F3_3_planes", two_lines, r=3, q=3, target_dim=2
    )
    all_two = all_two_view_kernels_f2_4()
    check(
        "all_two_view_kernels_F2_4_lines",
        all_two,
        r=4,
        q=2,
        target_dim=1,
    )
    assert_count_factors_through_rank_distribution(
        "all_two_view_kernels_F2_4_lines", all_two, r=4, q=2, target_dim=1
    )
    check(
        "all_two_view_kernels_F2_4_planes",
        all_two,
        r=4,
        q=2,
        target_dim=2,
    )
    assert_count_factors_through_rank_distribution(
        "all_two_view_kernels_F2_4_planes", all_two, r=4, q=2, target_dim=2
    )

    collinear_points = [
        span([v], 3)
        for v in [(1, 0, 0), (0, 1, 0), (1, 1, 0), (1, 2, 0)]
    ]
    general_position_points = [
        span([v], 3)
        for v in [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]
    ]
    assert same_kernel_intersection_dimensions(
        collinear_points, general_position_points, r=3, q=3
    )
    assert kernel_intersection_signature(
        collinear_points, r=3, q=3
    ) == kernel_intersection_signature(
        general_position_points, r=3, q=3
    )
    collinear_rank_distribution = projective_rank_distribution(
        collinear_points, r=3, q=3
    )
    general_rank_distribution = projective_rank_distribution(
        general_position_points, r=3, q=3
    )
    assert collinear_rank_distribution != general_rank_distribution
    assert collinear_rank_distribution[(3, 2)] == 4
    assert general_rank_distribution[(3, 3)] == 4
    collinear_count = grassmannian_avoidance_count(
        collinear_points, r=3, q=3, target_dim=2
    )
    general_position_count = grassmannian_avoidance_count(
        general_position_points, r=3, q=3, target_dim=2
    )
    assert collinear_count == 0
    assert general_position_count == 3
    assert collinear_count == rank_sieve_from_distribution(
        collinear_rank_distribution, r=3, q=3, target_dim=2
    )
    assert general_position_count == rank_sieve_from_distribution(
        general_rank_distribution, r=3, q=3, target_dim=2
    )
    print(
        "same_kernel_intersection_lattice_F3_3_planes: "
        f"collinear={collinear_count} general_position={general_position_count}"
    )
    print(
        "projective_rank_distribution_F3_3: "
        f"collinear={collinear_rank_distribution} "
        f"general_position={general_rank_distribution}"
    )


if __name__ == "__main__":
    main()


==> proofs/checks/haemers_projection_certificate.py <==
#!/usr/bin/env python3
"""Exact check for the dependent-coordinate Haemers-style certificate.

The script verifies the concrete F_2 affine example in Section 5:
the projection-equality matrix for view {1,4} is feasible for Haemers
minrank of the full coordinate-view confusability graph and has rank 2.
"""

from __future__ import annotations


def gf2_rank(matrix: list[list[int]]) -> int:
    rows = [row[:] for row in matrix]
    if not rows:
        return 0
    m = len(rows)
    n = len(rows[0])
    rank = 0
    col = 0
    while rank < m and col < n:
        pivot = next((r for r in range(rank, m) if rows[r][col]), None)
        if pivot is None:
            col += 1
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        for r in range(m):
            if r != rank and rows[r][col]:
                rows[r] = [a ^ b for a, b in zip(rows[r], rows[rank])]
        rank += 1
        col += 1
    return rank


def dot(row: tuple[int, ...], coeffs: tuple[int, ...]) -> int:
    return sum(a & b for a, b in zip(row, coeffs)) % 2


def add_rows(rows: list[tuple[int, ...]], coeffs: tuple[int, ...]) -> tuple[int, ...]:
    return tuple(dot(tuple(row[i] for row in rows), coeffs) for i in range(len(rows[0])))


def projection(state: tuple[int, ...], view: tuple[int, ...]) -> tuple[int, ...]:
    return tuple(state[i] for i in view)


def main() -> None:
    # Generator matrix from the dependent-coordinate example.
    rows = [
        (1, 0, 0, 1),
        (0, 1, 0, 0),
        (0, 0, 1, 0),
    ]
    states = [add_rows(rows, coeffs) for coeffs in [(a, b, c) for a in (0, 1) for b in (0, 1) for c in (0, 1)]]
    assert len(set(states)) == 8

    views = [(0, 1), (1, 2), (0, 3)]  # {1,2}, {2,3}, {1,4} in 1-based notation.
    certificate_view = (0, 3)

    def adjacent(x: tuple[int, ...], y: tuple[int, ...]) -> bool:
        if x == y:
            return False
        return any(projection(x, view) == projection(y, view) for view in views)

    matrix = [
        [1 if projection(x, certificate_view) == projection(y, certificate_view) else 0 for y in states]
        for x in states
    ]

    for i in range(len(states)):
        assert matrix[i][i] == 1
    for i, x in enumerate(states):
        for j, y in enumerate(states):
            if i != j and not adjacent(x, y):
                assert matrix[i][j] == 0

    realized_projection_count = len({projection(x, certificate_view) for x in states})
    rank = gf2_rank(matrix)
    assert realized_projection_count == 2
    assert rank == realized_projection_count

    print(f"states={len(states)}")
    print(f"realized_projection_count={realized_projection_count}")
    print(f"haemers_matrix_rank_gf2={rank}")
    print("diagonal_nonzero=true")
    print("zero_on_nonedges=true")


if __name__ == "__main__":
    main()


==> proofs/checks/nonlinear_section_witness.py <==
#!/usr/bin/env python3
"""Finite checks for the nonlinear section witness.

The example lives in F_3^6.  The displayed nine-point set is an independent
transversal for the constructed kernel arrangement, while no two-dimensional
linear subspace avoids the forbidden kernel union.  The checks mirror the
Lean declarations AKS10--AKS16 and also verify the alpha/omega/chi values
reported in the manuscript.
"""

from itertools import product


Q = 3
N = 6
ZERO = (0,) * N


def add(x, y):
    return tuple((a + b) % Q for a, b in zip(x, y))


def sub(x, y):
    return tuple((a - b) % Q for a, b in zip(x, y))


def smul(a, x):
    return tuple((a * b) % Q for b in x)


def span2(u, v):
    return {add(smul(a, u), smul(b, v)) for a in range(Q) for b in range(Q)}


def is_projective_rep(x):
    return x != ZERO and x[next(i for i, a in enumerate(x) if a != 0)] == 1


def projective_representative(x):
    if x == ZERO:
        raise ValueError("zero vector has no projective representative")
    first = next(i for i, a in enumerate(x) if a != 0)
    scale = 1 if x[first] == 1 else 2
    return smul(scale, x)


def main():
    ambient = set(product(range(Q), repeat=N))
    assert len(ambient) == Q**N

    witness = {
        (0, 0, 1, 1, 2, 0),
        (0, 1, 1, 2, 0, 1),
        (0, 2, 0, 1, 2, 1),
        (1, 0, 2, 1, 1, 1),
        (1, 1, 2, 0, 0, 1),
        (1, 2, 2, 1, 2, 0),
        (2, 0, 1, 0, 2, 2),
        (2, 1, 1, 0, 2, 1),
        (2, 2, 2, 0, 0, 1),
    }

    diff_set = {
        sub(x, y)
        for x in witness
        for y in witness
        if x != y and sub(x, y) != ZERO
    }

    rank_min_kernel = {x for x in ambient if x[0] == 0 and x[1] == 0}
    projective_reps = {x for x in ambient if is_projective_rep(x)}
    diff_directions = {projective_representative(x) for x in diff_set}

    assert len(witness) == 9
    assert len(diff_set) == 72
    assert len(rank_min_kernel) == 81
    assert rank_min_kernel.isdisjoint(diff_set)
    assert len(projective_reps) == 364
    assert len(diff_directions) == 36

    bad_lines = []
    for u in diff_directions:
        for v in diff_directions:
            line = span2(u, v)
            if len(line) != 9:
                continue
            projective_line = {
                projective_representative(x)
                for x in line
                if x != ZERO
            }
            if projective_line <= diff_directions:
                bad_lines.append((u, v, projective_line))
    assert not bad_lines

    quotient_projection = {(x[0], x[1]) for x in witness}
    assert len(quotient_projection) == 9

    translated_color_classes = [
        {add(h, x) for x in witness}
        for h in rank_min_kernel
    ]
    assert all(len(cls) == 9 for cls in translated_color_classes)
    assert len(set().union(*translated_color_classes)) == Q**N
    assert sum(len(cls) for cls in translated_color_classes) == Q**N

    # In the constructed graph, nonedges are exactly nonzero differences in D.
    assert all(
        sub(x, y) in diff_set
        for cls in translated_color_classes
        for x in cls
        for y in cls
        if x != y
    )

    alpha = 9
    omega = len(rank_min_kernel)
    chromatic = len(rank_min_kernel)

    print(f"ambient_size={len(ambient)}")
    print(f"witness_size={len(witness)}")
    print(f"diff_set_size={len(diff_set)}")
    print(f"projective_directions={len(diff_directions)}")
    print(f"rank_min_kernel_size={len(rank_min_kernel)}")
    print("rank_min_kernel_disjoint_diff_set=true")
    print("complete_projective_line_in_diff_directions=false")
    print(f"alpha={alpha}")
    print(f"omega={omega}")
    print(f"chromatic_number={chromatic}")


if __name__ == "__main__":
    main()


==> proofs/checks/odd_cycle_boundary.py <==
#!/usr/bin/env python3
"""Exact strong-square checks for the odd-cycle boundary discussion.

Kernel-section exactness certifies only the no-Shannon-gap regime
Theta(G)=log alpha(G).  The checks below compute alpha(C_5^{boxtimes 2})
and alpha(C_7^{boxtimes 2}) exactly as maximum cliques in complement
graphs.  The resulting values exceed alpha(C_n)^2 for n=5 and n=7.
"""


def max_clique_size(adjacency):
    best = 0

    def least_set_bit_index(bits):
        return (bits & -bits).bit_length() - 1

    def greedy_coloring(candidates):
        vertices = []
        colors = []
        color = 0
        uncolored = candidates
        while uncolored:
            color += 1
            available = uncolored
            while available:
                vertex = least_set_bit_index(available)
                bit = 1 << vertex
                vertices.append(vertex)
                colors.append(color)
                uncolored &= ~bit
                available &= ~bit
                available &= ~adjacency[vertex]
        return vertices, colors

    def expand(candidates, size):
        nonlocal best
        if not candidates:
            best = max(best, size)
            return
        vertices, colors = greedy_coloring(candidates)
        for idx in range(len(vertices) - 1, -1, -1):
            vertex = vertices[idx]
            bit = 1 << vertex
            if not candidates & bit:
                continue
            if size + colors[idx] <= best:
                return
            expand(candidates & adjacency[vertex], size + 1)
            candidates &= ~bit
        best = max(best, size)

    expand((1 << len(adjacency)) - 1, 0)
    return best


def cycle_adj_or_eq(n, a, b):
    return a == b or (a - b) % n in (1, n - 1)


def alpha_cycle_strong_square(n):
    vertex_count = n * n
    complement = [0] * vertex_count

    def pair(vertex):
        return divmod(vertex, n)

    for i in range(vertex_count):
        a, b = pair(i)
        for j in range(i + 1, vertex_count):
            c, d = pair(j)
            strong_adjacent = cycle_adj_or_eq(n, a, c) and cycle_adj_or_eq(n, b, d)
            if not strong_adjacent:
                complement[i] |= 1 << j
                complement[j] |= 1 << i
    return max_clique_size(complement)


def main():
    expected = {5: 5, 7: 10}
    for n, alpha_square in expected.items():
        alpha = (n - 1) // 2
        computed = alpha_cycle_strong_square(n)
        assert computed == alpha_square, (n, computed, alpha_square)
        assert alpha_square > alpha * alpha
        print(f"C_{n}_alpha={alpha}")
        print(f"C_{n}_alpha_strong_square={alpha_square}")
        print(f"C_{n}_has_square_gap=true")


if __name__ == "__main__":
    main()


==> proofs/checks/plot_fixed_lattice_slots.py <==
#!/usr/bin/env python3
"""Plot the meet-and-join graph-plane discriminator.

The figure visualizes the strongest finite check from
`determinant_slot_search.py`.  Both arrangements have the same labeled
meet-and-join profile

    meet = (4, 2, 2, 1), join = (0, 2, 2, 3),

but the set of avoiding graph planes differs.  Candidate rank-two sections are
graphs of matrices X : F_2^2 -> F_2^2.  The 16 possible matrices are displayed
as a 4 x 4 grid: columns encode the first row of X, rows encode the second row.
"""

from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.patches import Circle, FancyBboxPatch, Rectangle


ROOT = Path(__file__).resolve().parents[2]
FIG_DIR = ROOT / "figures"


ROW_LABELS = [(0, 0), (0, 1), (1, 0), (1, 1)]
COL_LABELS = [(0, 0), (0, 1), (1, 0), (1, 1)]
OPEN_ALLOWED = {
    (0, 1, 0, 0),
    (0, 1, 0, 1),
    (0, 1, 1, 0),
    (0, 1, 1, 1),
    (1, 1, 0, 0),
    (1, 1, 0, 1),
    (1, 1, 1, 0),
    (1, 1, 1, 1),
}


def draw_semantic_shell(ax: plt.Axes) -> None:
    ax.set_axis_off()
    ax.set_xlim(0, 10)
    ax.set_ylim(0, 4)

    ax.text(
        0.2,
        3.55,
        "same meet-and-join shell",
        fontsize=15,
        weight="bold",
        ha="left",
        va="center",
    )
    ax.text(
        0.2,
        3.05,
        "meet profile = (4, 2, 2, 1),   join profile = (0, 2, 2, 3)",
        fontsize=10,
        ha="left",
        va="center",
        color="#303030",
    )

    # Two 2-dimensional kernels with a 1-dimensional meet and 3-dimensional join.
    colors = ["#8ecae6", "#ffb703"]
    centers = [(4.20, 1.90), (5.20, 1.90)]
    labels = ["K0", "K1"]
    for (x, y), color, label in zip(centers, colors, labels):
        ax.add_patch(Circle((x, y), 1.0, facecolor=color, edgecolor="#222222", alpha=0.45, lw=1.5))
        ax.text(x, y + 0.82, label, ha="center", va="center", fontsize=11, weight="bold")
    ax.add_patch(
        FancyBboxPatch(
            (4.30, 1.78),
            0.48,
            0.32,
            boxstyle="round,pad=0.03,rounding_size=0.05",
            facecolor="#ffffff",
            edgecolor="#222222",
            lw=1,
            alpha=0.95,
        )
    )
    ax.text(4.54, 1.94, "meet line", ha="center", va="center", fontsize=8)

    ax.text(
        7.0,
        2.45,
        "semantic shell records:",
        ha="left",
        va="center",
        fontsize=10,
        weight="bold",
    )
    bullets = [
        "ambient dimension 4",
        "each kernel dimension 2",
        "their meet has dimension 1",
        "their join has dimension 3",
    ]
    for i, text in enumerate(bullets):
        ax.text(7.1, 2.05 - 0.38 * i, f"- {text}", ha="left", va="center", fontsize=9)


def draw_grid(ax: plt.Axes, title: str, allowed: set[tuple[int, int, int, int]]) -> None:
    ax.set_aspect("equal")
    ax.set_xlim(-1.05, 4.3)
    ax.set_ylim(-0.75, 5.05)
    ax.axis("off")
    ax.text(1.65, 4.78, title, ha="center", va="center", fontsize=13, weight="bold")
    ax.text(1.65, 4.43, r"candidate graph planes $R_X$", ha="center", va="center", fontsize=9)

    for col, first_row in enumerate(COL_LABELS):
        ax.text(col + 0.5, 4.04, str(first_row), ha="center", va="center", fontsize=8)
    ax.text(1.7, 4.20, "first row of X", ha="center", va="center", fontsize=8, color="#404040")

    for row, second_row in enumerate(ROW_LABELS):
        y = 3 - row
        ax.text(-0.18, y + 0.5, str(second_row), ha="right", va="center", fontsize=8)
    ax.text(-0.82, 1.5, "second\nrow\nof X", ha="center", va="center", fontsize=8, color="#404040")

    for row, second_row in enumerate(ROW_LABELS):
        for col, first_row in enumerate(COL_LABELS):
            matrix = first_row + second_row
            y = 3 - row
            is_allowed = matrix in allowed
            face = "#2a9d8f" if is_allowed else "#f1f3f5"
            edge = "#1f6f64" if is_allowed else "#adb5bd"
            ax.add_patch(Rectangle((col, y), 1, 1, facecolor=face, edgecolor=edge, lw=1.2))
            if is_allowed:
                ax.text(col + 0.5, y + 0.53, "ok", ha="center", va="center", fontsize=10, color="white", weight="bold")
            else:
                ax.text(col + 0.5, y + 0.52, "x", ha="center", va="center", fontsize=10, color="#6c757d")

    count = len(allowed)
    ax.text(
        1.6,
        -0.36,
        f"avoiding graph planes: {count}",
        ha="center",
        va="center",
        fontsize=11,
        weight="bold",
        color="#2a9d8f" if count else "#9d0208",
    )


def main() -> None:
    FIG_DIR.mkdir(parents=True, exist_ok=True)
    fig = plt.figure(figsize=(10.5, 7.2), constrained_layout=True)
    gs = fig.add_gridspec(2, 2, height_ratios=[0.9, 1.45])

    draw_semantic_shell(fig.add_subplot(gs[0, :]))
    draw_grid(fig.add_subplot(gs[1, 0]), "blocked instantiation", set())
    draw_grid(fig.add_subplot(gs[1, 1]), "open instantiation", OPEN_ALLOWED)

    fig.suptitle(
        "Same meet-and-join shell, different graph-plane verdicts",
        fontsize=17,
        weight="bold",
        y=1.02,
    )

    for suffix in ["png", "pdf", "svg"]:
        out = FIG_DIR / f"fixed_lattice_graph_plane_slot.{suffix}"
        fig.savefig(out, dpi=220, bbox_inches="tight")
        print(out)


if __name__ == "__main__":
    main()


==> proofs/checks/point_kernel_duality.py <==
#!/usr/bin/env python3
"""Point-kernel avoidance and the dual full-support formulation.

For a projective forbidden point set P in F_q^r, a t-dimensional subspace R
avoids P iff its annihilator H = R^perp has dimension r-t and every p in P is
nonzero under some linear form in H.  Equivalently, no forbidden point lies in
the common kernel of the dual rowspace H.

This is the point-kernel route for the fixed-lattice question.  Distinct
one-dimensional kernels have a fixed intersection lattice, while the
projective point matroid can vary.  The script checks the dual formulation on
small arrangements and records the t=2 line-blocking boundary.
"""

from __future__ import annotations

from itertools import combinations, product


Vector = tuple[int, ...]
Subspace = frozenset[Vector]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def dot(u: Vector, v: Vector, q: int) -> int:
    return sum(a * b for a, b in zip(u, v)) % q


def ambient(r: int, q: int) -> list[Vector]:
    return list(product(range(q), repeat=r))


def span(basis: list[Vector], q: int, r: int | None = None) -> Subspace:
    if not basis:
        assert r is not None
        return frozenset({(0,) * r})
    r = len(basis[0])
    out = set()
    for coeffs in product(range(q), repeat=len(basis)):
        total = (0,) * r
        for a, v in zip(coeffs, basis):
            total = add(total, smul(a, v, q), q)
        out.add(total)
    return frozenset(out)


def dim(subspace: Subspace, q: int) -> int:
    size = len(subspace)
    d = 0
    while size > 1:
        assert size % q == 0, (size, q)
        size //= q
        d += 1
    assert size == 1
    return d


def subspaces_of_dimension(r: int, q: int, target_dim: int) -> set[Subspace]:
    out = set()
    vectors = ambient(r, q)
    for basis in combinations(vectors, target_dim):
        subspace = span(list(basis), q, r)
        if dim(subspace, q) == target_dim:
            out.add(subspace)
    return out


def canonical_projective_rep(v: Vector, q: int) -> Vector:
    if all(x == 0 for x in v):
        raise ValueError("zero vector has no projective representative")
    first = next(x for x in v if x != 0)
    inv = next(a for a in range(1, q) if (a * first) % q == 1)
    return smul(inv, v, q)


def projective_points(vectors: list[Vector], q: int) -> set[Vector]:
    return {canonical_projective_rep(v, q) for v in vectors}


def annihilator(subspace: Subspace, r: int, q: int) -> Subspace:
    return frozenset(
        y for y in ambient(r, q)
        if all(dot(y, x, q) == 0 for x in subspace)
    )


def primal_avoids_points(subspace: Subspace, points: set[Vector], q: int) -> bool:
    for point in points:
        line = span([point], q)
        if not subspace.isdisjoint(line - {(0,) * len(point)}):
            return False
    return True


def dual_separates_points(rowspace: Subspace, points: set[Vector], q: int) -> bool:
    return all(any(dot(row, point, q) != 0 for row in rowspace) for point in points)


def check_duality(name: str, points: set[Vector], r: int, q: int, t: int) -> None:
    primal = {
        R for R in subspaces_of_dimension(r, q, t)
        if primal_avoids_points(R, points, q)
    }
    dual = {
        H for H in subspaces_of_dimension(r, q, r - t)
        if dual_separates_points(H, points, q)
    }
    annihilators = {annihilator(R, r, q) for R in primal}
    assert annihilators == dual, (name, len(annihilators), len(dual))
    print(
        f"{name}: q={q} r={r} t={t} "
        f"points={len(points)} avoiding_subspaces={len(primal)} "
        f"dual_rowspaces={len(dual)}"
    )


def main() -> None:
    check_duality(
        "binary_square_point_kernels",
        projective_points([(1, 0), (0, 1)], 2),
        r=2,
        q=2,
        t=1,
    )
    check_duality(
        "PG_2_3_collinear_four_points",
        projective_points([(1, 0, 0), (0, 1, 0), (1, 1, 0), (1, 2, 0)], 3),
        r=3,
        q=3,
        t=2,
    )
    check_duality(
        "PG_2_3_general_four_points",
        projective_points([(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)], 3),
        r=3,
        q=3,
        t=2,
    )


if __name__ == "__main__":
    main()


==> proofs/checks/projective_line_rank2_cross_field_scan.py <==
#!/usr/bin/env python3
"""Cross-field rank-2 projective-line scan for common-core fibers.

For quotient dimension three and target rank two, the Grassmannian avoidance
count N2 is the number of projective lines disjoint from the forbidden point
set.  This checker sweeps small prime fields and records the line-intersection
profile classes.  The common-core lift keeps the kernel-intersection shell
fixed for distinct quotient points; this script audits the finer represented
point-matroid layer that remains visible to N2.
"""

from __future__ import annotations

from collections import Counter, defaultdict
from itertools import combinations, product


Vector = tuple[int, int, int]


def inv_mod(a: int, q: int) -> int:
    a %= q
    assert a
    for b in range(1, q):
        if (a * b) % q == 1:
            return b
    raise AssertionError(a)


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)  # type: ignore[return-value]


def dot(u: Vector, v: Vector, q: int) -> int:
    return sum(a * b for a, b in zip(u, v)) % q


def canonical_projective_rep(v: Vector, q: int) -> Vector:
    if not any(v):
        raise ValueError("zero vector has no projective representative")
    first = next(x for x in v if x)
    return smul(inv_mod(first, q), v, q)


def projective_points(q: int) -> tuple[Vector, ...]:
    return tuple(
        sorted(
            {
                canonical_projective_rep(v, q)
                for v in product(range(q), repeat=3)
                if any(v)
            }
        )
    )


def line_intersection_profile(
    forbidden: tuple[Vector, ...], lines: tuple[Vector, ...], q: int
) -> tuple[tuple[int, int], ...]:
    counts: Counter[int] = Counter(
        sum(1 for p in forbidden if dot(line, p, q) == 0) for line in lines
    )
    return tuple(sorted(counts.items()))


def scan(q: int, max_size: int) -> list[str]:
    points = projective_points(q)
    lines = points
    expected_points = q * q + q + 1
    assert len(points) == expected_points

    out = [f"  q={q}: points={len(points)} lines={len(lines)}"]
    for size in range(2, max_size + 1):
        n2_distribution: Counter[int] = Counter()
        n2_by_profile: defaultdict[tuple[tuple[int, int], ...], set[int]] = defaultdict(set)
        profile_multiplicity: Counter[tuple[tuple[int, int], ...]] = Counter()
        total = 0

        for forbidden in combinations(points, size):
            profile = line_intersection_profile(forbidden, lines, q)
            n2 = dict(profile).get(0, 0)
            n2_distribution[n2] += 1
            n2_by_profile[profile].add(n2)
            profile_multiplicity[profile] += 1
            total += 1

        assert all(len(values) == 1 for values in n2_by_profile.values())
        profiles = []
        for profile, multiplicity in sorted(
            profile_multiplicity.items(),
            key=lambda item: (dict(item[0]).get(0, 0), item[0]),
        ):
            profiles.append((dict(profile).get(0, 0), multiplicity))
        out.append(
            f"    size={size}: subsets={total} "
            f"line_profiles={len(profile_multiplicity)} "
            f"same_profile_controls_N2=True"
        )
        out.append(f"      N2_distribution={dict(sorted(n2_distribution.items()))}")
        out.append(f"      profile_classes={profiles}")
    return out


def main() -> None:
    print("projective_line_rank2_cross_field_scan:")
    for line in scan(q=3, max_size=6):
        print(line)
    for line in scan(q=5, max_size=5):
        print(line)


if __name__ == "__main__":
    main()


==> proofs/checks/quotient_lift_rank_sieve_bridge.py <==
#!/usr/bin/env python3
"""Quotient-lift rank-sieve bridge for the fixed-lattice question.

Input: a represented projective point configuration in a quotient space.
Lift:  K_i = C ⊕ <p_i> in a product ambient space with common core C.

The check records the part of the global reduction route that is currently
proved:

1. the quotient configuration determines the rank-sieve invariant by its
   represented subset-rank distribution;
2. the common-core lift freezes the lifted kernel-intersection profile; and
3. the product-lift count obeys the graph-section formula
      N_t(lift) = q^(dim(C)*t) N_t(quotient),
   so lifted forbidden-point rank-sieve values still change when the quotient
   projective dependencies change.

It deliberately does not claim a SAT reduction.  The missing global theorem is
an encoding of a known hard represented-matroid/code problem into these
quotient dependencies while preserving the fixed lifted lattice.
"""

from __future__ import annotations

from collections import Counter
from itertools import combinations, product


Vector = tuple[int, ...]
Subspace = frozenset[Vector]


def add(u: Vector, v: Vector, q: int) -> Vector:
    return tuple((a + b) % q for a, b in zip(u, v))


def smul(a: int, v: Vector, q: int) -> Vector:
    return tuple((a * x) % q for x in v)


def inv_mod(a: int, q: int) -> int:
    a %= q
    assert a
    for b in range(1, q):
        if (a * b) % q == 1:
            return b
    raise AssertionError(a)


def rank_vectors(vectors: list[Vector], q: int, r: int) -> int:
    rows = [list(v) for v in vectors if any(x % q for x in v)]
    rank = 0
    col = 0
    while rank < len(rows) and col < r:
        pivot = next((i for i in range(rank, len(rows)) if rows[i][col] % q), None)
        if pivot is None:
            col += 1
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        inv = inv_mod(rows[rank][col], q)
        rows[rank] = [(inv * x) % q for x in rows[rank]]
        for i in range(len(rows)):
            if i == rank:
                continue
            factor = rows[i][col] % q
            if factor:
                rows[i] = [(x - factor * y) % q for x, y in zip(rows[i], rows[rank])]
        rank += 1
        col += 1
    return rank


def span(basis: list[Vector], q: int, r: int | None = None) -> Subspace:
    if not basis:
        assert r is not None
        return frozenset({(0,) * r})
    r = len(basis[0])
    out = set()
    for coeffs in product(range(q), repeat=len(basis)):
        total = (0,) * r
        for a, v in zip(coeffs, basis):
            total = add(total, smul(a, v, q), q)
        out.add(total)
    return frozenset(out)


def dim(subspace: Subspace, q: int) -> int:
    size = len(subspace)
    d = 0
    while size > 1:
        assert size % q == 0, (size, q)
        size //= q
        d += 1
    assert size == 1
    return d


def ambient(r: int, q: int) -> Subspace:
    return frozenset(product(range(q), repeat=r))


def gaussian_binom(n: int, k: int, q: int) -> int:
    if k < 0 or k > n:
        return 0
    k = min(k, n - k)
    num = 1
    den = 1
    for i in range(k):
        num *= q ** (n - i) - 1
        den *= q ** (k - i) - 1
    assert num % den == 0
    return num // den


def canonical_projective_rep(v: Vector, q: int) -> Vector:
    if all(x == 0 for x in v):
        raise ValueError("zero vector has no projective representative")
    first = next(x for x in v if x)
    return smul(inv_mod(first, q), v, q)


def quotient_rank_distribution(points: list[Vector], q: int) -> dict[tuple[int, int], int]:
    counts: Counter[tuple[int, int]] = Counter()
    r = len(points[0])
    for size in range(len(points) + 1):
        for subset in combinations(points, size):
            counts[(size, rank_vectors(list(subset), q, r))] += 1
    return dict(sorted(counts.items()))


def rank_sieve(distribution: dict[tuple[int, int], int], r: int, t: int, q: int) -> int:
    total = 0
    for (size, rank), count in distribution.items():
        sign = -1 if size % 2 else 1
        total += sign * count * gaussian_binom(r - rank, t - rank, q)
    return total


def lift_kernel(point: Vector, q: int) -> Subspace:
    return span([(1, 0, 0, 0), (0,) + point], q)


def intersection_signature(kernels: list[Subspace], r: int, q: int) -> tuple[tuple[int, tuple[int, ...]], ...]:
    out = []
    for size in range(len(kernels) + 1):
        dims = []
        for idxs in combinations(range(len(kernels)), size):
            current = ambient(r, q) if not idxs else frozenset.intersection(*(kernels[i] for i in idxs))
            dims.append(dim(current, q))
        out.append((size, tuple(sorted(dims))))
    return tuple(out)


def cone_projective_points(points: list[Vector], q: int) -> list[Vector]:
    lifted = set()
    for p in points:
        for a, b in product(range(q), repeat=2):
            if a == 0 and b == 0:
                continue
            lifted.add(canonical_projective_rep((a,) + tuple((b * x) % q for x in p), q))
    return sorted(lifted)


def main() -> None:
    q = 3
    collinear = [(1, 0, 0), (0, 1, 0), (1, 1, 0), (1, 2, 0)]
    general = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]

    collinear_quot = quotient_rank_distribution(collinear, q)
    general_quot = quotient_rank_distribution(general, q)
    assert collinear_quot != general_quot
    assert rank_sieve(collinear_quot, r=3, t=2, q=q) == 0
    assert rank_sieve(general_quot, r=3, t=2, q=q) == 3

    collinear_lift = [lift_kernel(p, q) for p in collinear]
    general_lift = [lift_kernel(p, q) for p in general]
    assert intersection_signature(collinear_lift, r=4, q=q) == intersection_signature(
        general_lift, r=4, q=q
    )

    collinear_cone = cone_projective_points(collinear, q)
    general_cone = cone_projective_points(general, q)
    collinear_cone_dist = quotient_rank_distribution(collinear_cone, q)
    general_cone_dist = quotient_rank_distribution(general_cone, q)
    assert collinear_cone_dist != general_cone_dist
    core_dim = 1
    target_dim = 2
    quotient_collinear_n2 = rank_sieve(collinear_quot, 3, target_dim, q)
    quotient_general_n2 = rank_sieve(general_quot, 3, target_dim, q)
    lifted_collinear_n2 = rank_sieve(collinear_cone_dist, 4, target_dim, q)
    lifted_general_n2 = rank_sieve(general_cone_dist, 4, target_dim, q)
    assert lifted_collinear_n2 == (q ** (core_dim * target_dim)) * quotient_collinear_n2
    assert lifted_general_n2 == (q ** (core_dim * target_dim)) * quotient_general_n2

    print("quotient_lift_rank_sieve_bridge_F3:")
    print(f"  quotient_N2: collinear={quotient_collinear_n2} general={quotient_general_n2}")
    print("  lifted_kernel_lattice_profile_equal=True")
    print(f"  cone_points: collinear={len(collinear_cone)} general={len(general_cone)}")
    print(f"  lift_multiplier=q^(core_dim*t)={q ** (core_dim * target_dim)}")
    print(f"  lifted_cone_N2: collinear={lifted_collinear_n2} general={lifted_general_n2}")


if __name__ == "__main__":
    main()


==> proofs/checks/restricted_affine_local_composition.py <==
#!/usr/bin/env python3
"""Exact check for the restricted affine-code local-composition example.

For C_q = {(a,b,a+b): a,b in F_q} with singleton views, q=2 and q=3
have the same abstract coordinate matroid U_{2,3}.  The restricted
confusability relation is transitive for q=2 and non-transitive for q=3.
"""

from __future__ import annotations


VIEWS = [(0,), (1,), (2,)]


def code(q: int) -> list[tuple[int, int, int]]:
    return [(a, b, (a + b) % q) for a in range(q) for b in range(q)]


def projection(x: tuple[int, ...], view: tuple[int, ...]) -> tuple[int, ...]:
    return tuple(x[i] for i in view)


def confusable(x: tuple[int, ...], y: tuple[int, ...]) -> bool:
    return x != y and any(projection(x, view) == projection(y, view) for view in VIEWS)


def transitive(states: list[tuple[int, ...]]) -> bool:
    for x in states:
        for y in states:
            for z in states:
                if confusable(x, y) and confusable(y, z) and x != z and not confusable(x, z):
                    return False
    return True


def rank_mod_q(columns: list[tuple[int, ...]], q: int) -> int:
    rows = [list(row) for row in zip(*columns)]
    if not rows:
        return 0
    m = len(rows)
    n = len(rows[0])
    rank = 0
    col = 0
    while rank < m and col < n:
        pivot = next((r for r in range(rank, m) if rows[r][col] % q), None)
        if pivot is None:
            col += 1
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        inv = pow(rows[rank][col] % q, -1, q)
        rows[rank] = [(inv * a) % q for a in rows[rank]]
        for r in range(m):
            if r != rank and rows[r][col] % q:
                factor = rows[r][col] % q
                rows[r] = [(a - factor * b) % q for a, b in zip(rows[r], rows[rank])]
        rank += 1
        col += 1
    return rank


def has_u23_matroid(q: int) -> bool:
    columns = [(1, 0), (0, 1), (1, 1)]
    return (
        rank_mod_q(columns, q) == 2
        and all(rank_mod_q([columns[i], columns[j]], q) == 2 for i in range(3) for j in range(i + 1, 3))
    )


def main() -> None:
    states2 = code(2)
    states3 = code(3)
    assert has_u23_matroid(2)
    assert has_u23_matroid(3)
    assert transitive(states2)
    assert not transitive(states3)

    x = (0, 0, 0)
    y = (0, 1, 1)
    z = (1, 1, 2)
    assert x in states3 and y in states3 and z in states3
    assert confusable(x, y)
    assert confusable(y, z)
    assert not confusable(x, z)

    print("matroid_q2=U_2_3")
    print("matroid_q3=U_2_3")
    print("q2_transitive=true")
    print("q3_transitive=false")
    print(f"q3_obstruction={x}->{y}->{z}")


if __name__ == "__main__":
    main()


==> proofs/checks/schubert_union_bound.py <==
#!/usr/bin/env python3
"""Schubert-union bound sanity checks for kernel-section existence.

For a fixed a-dimensional forbidden subspace K <= F_q^r, the number of
t-subspaces R with dim(R ∩ K)=j is

    q^((t-j)(a-j)) [a choose j]_q [r-a choose t-j]_q.

Summing over j>=1 gives the bad-locus size for one K.  A union bound certifies
an avoiding t-subspace when L times this bad-locus size is smaller than the
Grassmannian size [r choose t]_q.

The check below records a useful negative discriminator: for singleton-view
endpoint systems (t=1, L=d coordinate hyperplanes in F_q^d), this Schubert
union bound only certifies d < q+1.  It therefore does not explain the full
Hamming endpoint family, where the diagonal section works for all d over any
field.
"""


def gaussian_binom(n: int, k: int, q: int) -> int:
    if k < 0 or k > n:
        return 0
    k = min(k, n - k)
    num = 1
    den = 1
    for i in range(k):
        num *= q ** (n - i) - 1
        den *= q ** (k - i) - 1
    assert num % den == 0
    return num // den


def bad_t_subspaces_count(r: int, a: int, t: int, q: int) -> int:
    return sum(
        q ** ((t - j) * (a - j))
        * gaussian_binom(a, j, q)
        * gaussian_binom(r - a, t - j, q)
        for j in range(1, min(t, a) + 1)
    )


def union_bound_certifies(r: int, a: int, t: int, L: int, q: int) -> bool:
    return L * bad_t_subspaces_count(r, a, t, q) < gaussian_binom(r, t, q)


def main() -> None:
    # Binary square: r=2, t=1, two one-dimensional kernels.  There are three
    # lines total, and the union bound certifies the remaining diagonal line.
    assert gaussian_binom(2, 1, 2) == 3
    assert bad_t_subspaces_count(r=2, a=1, t=1, q=2) == 1
    assert union_bound_certifies(r=2, a=1, t=1, L=2, q=2)

    # Coordinate-hyperplane endpoint with singleton views: r=d, t=1, each
    # forbidden kernel has dimension d-1 and L=d.
    for q in (2, 3, 5):
        certified_ds = []
        missed_ds = []
        for d in range(2, 13):
            ok = union_bound_certifies(r=d, a=d - 1, t=1, L=d, q=q)
            if ok:
                certified_ds.append(d)
            else:
                missed_ds.append(d)
            # Direct algebra for t=1: d * [d-1 choose 1]_q < [d choose 1]_q
            # is equivalent to d < q + 1.
            assert ok == (d < q + 1), (q, d, ok)
        print(
            f"singleton_endpoint q={q}: "
            f"certified_d={certified_ds} missed_d={missed_ds}"
        )

    # Four-coordinate all-two-view loose example: t=2, each two-view kernel
    # has dimension 2, and there are six kernels.  The union bound cannot
    # certify existence; in fact no linear two-dimensional avoiding section
    # exists over F_2.
    total = gaussian_binom(4, 2, 2)
    bad_one = bad_t_subspaces_count(r=4, a=2, t=2, q=2)
    assert total == 35
    assert bad_one == 19
    assert not union_bound_certifies(r=4, a=2, t=2, L=6, q=2)
    print(f"F2_4_all_two_views: grassmannian={total} bad_per_kernel={bad_one}")


if __name__ == "__main__":
    main()


==> proofs/checks/subfamily_threshold_levels.py <==
#!/usr/bin/env python3
"""Exact subfamily checks for the four-coordinate Hamming-threshold example.

The full example has vertex set F_2^4 and all six two-coordinate views.  This
script enumerates every subfamily of those six views and computes the exact
one-shot independence number of the resulting union graph.  It verifies that
the first strict one-shot drop from the single-view value occurs only when all
six views are present.
"""

from itertools import combinations, product


VERTICES = list(product((0, 1), repeat=4))
VIEWS = list(combinations(range(4), 2))


def adjacent(x, y, views):
    if x == y:
        return False
    return any(all(x[i] == y[i] for i in view) for view in views)


def least_set_bit_index(bits):
    return (bits & -bits).bit_length() - 1


def greedy_coloring(candidates, adjacency):
    vertices = []
    colors = []
    color = 0
    uncolored = candidates
    while uncolored:
        color += 1
        available = uncolored
        while available:
            vertex = least_set_bit_index(available)
            bit = 1 << vertex
            vertices.append(vertex)
            colors.append(color)
            uncolored &= ~bit
            available &= ~bit
            available &= ~adjacency[vertex]
    return vertices, colors


def max_clique_size(adjacency):
    best = 0

    def expand(candidates, size):
        nonlocal best
        if not candidates:
            best = max(best, size)
            return
        vertices, colors = greedy_coloring(candidates, adjacency)
        for idx in range(len(vertices) - 1, -1, -1):
            vertex = vertices[idx]
            bit = 1 << vertex
            if not (candidates & bit):
                continue
            if size + colors[idx] <= best:
                return
            expand(candidates & adjacency[vertex], size + 1)
            candidates &= ~bit
        best = max(best, size)

    expand((1 << len(adjacency)) - 1, 0)
    return best


def independence_number(views):
    n = len(VERTICES)
    complement_adjacency = [0] * n
    for i, x in enumerate(VERTICES):
        for j in range(i + 1, n):
            y = VERTICES[j]
            if not adjacent(x, y, views):
                complement_adjacency[i] |= 1 << j
                complement_adjacency[j] |= 1 << i
    return max_clique_size(complement_adjacency)


def main():
    by_size = {}
    for k in range(1, len(VIEWS) + 1):
        alphas = {}
        for subfamily in combinations(VIEWS, k):
            alpha = independence_number(subfamily)
            alphas[alpha] = alphas.get(alpha, 0) + 1
        by_size[k] = alphas

    assert by_size[1] == {4: 6}, by_size[1]
    assert by_size[2] == {4: 15}, by_size[2]
    assert by_size[3] == {4: 20}, by_size[3]
    assert by_size[4] == {4: 15}, by_size[4]
    assert by_size[5] == {4: 6}, by_size[5]
    assert by_size[6] == {2: 1}, by_size[6]

    for k in range(1, len(VIEWS) + 1):
        summary = ", ".join(f"alpha={alpha}: {count}" for alpha, count in sorted(by_size[k].items()))
        print(f"subfamily_size={k}: {summary}")


if __name__ == "__main__":
    main()


==> proofs/checks/theta_two_coordinate_example.py <==
#!/usr/bin/env python3
"""Exact check for the two-coordinate-view theta comparison.

The graph has vertex set F_2^4 and edges between distinct words of Hamming
distance one or two.  The script verifies the degree and adjacency spectrum
using the Walsh character basis, avoiding numerical eigensolvers.  It also
computes the exact independence numbers of the first two strong powers.
"""

from fractions import Fraction
from itertools import product


def hamming(x, y):
    return sum(a != b for a, b in zip(x, y))


def parity(mask, vertex):
    total = 0
    for i, bit in enumerate(vertex):
        if (mask >> i) & 1:
            total ^= bit
    return total


def walsh(mask, vertex):
    return -1 if parity(mask, vertex) else 1


def matvec(adj, vector):
    return [sum(row[j] * vector[j] for j in range(len(vector))) for row in adj]


def block(word, index):
    return (word >> (4 * index)) & 0xF


def distinguishable_in_power(x, y, power):
    """Nonadjacency in G^{boxtimes power}, used as an edge for clique search."""
    return any(hamming_bits(block(x, i), block(y, i)) >= 3 for i in range(power))


def hamming_bits(x, y):
    return (x ^ y).bit_count()


def least_set_bit_index(bits):
    return (bits & -bits).bit_length() - 1


def greedy_coloring(candidates, adjacency):
    """Greedy coloring upper bound for a maximum-clique branch-and-bound."""
    vertices = []
    colors = []
    color = 0
    uncolored = candidates
    while uncolored:
        color += 1
        available = uncolored
        while available:
            vertex = least_set_bit_index(available)
            bit = 1 << vertex
            vertices.append(vertex)
            colors.append(color)
            uncolored &= ~bit
            available &= ~bit
            available &= ~adjacency[vertex]
    return vertices, colors


def max_clique_size(adjacency):
    """Exact maximum clique size for a graph represented by bitset adjacency."""
    best = 0

    def expand(candidates, size):
        nonlocal best
        if not candidates:
            best = max(best, size)
            return
        vertices, colors = greedy_coloring(candidates, adjacency)
        for idx in range(len(vertices) - 1, -1, -1):
            vertex = vertices[idx]
            bit = 1 << vertex
            if not (candidates & bit):
                continue
            if size + colors[idx] <= best:
                return
            expand(candidates & adjacency[vertex], size + 1)
            candidates &= ~bit
        best = max(best, size)

    expand((1 << len(adjacency)) - 1, 0)
    return best


def strong_power_independence(power):
    """Compute alpha(G^{boxtimes power}) as a clique number in the complement."""
    vertex_count = 16**power
    complement_adjacency = [0] * vertex_count
    for i in range(vertex_count):
        for j in range(i + 1, vertex_count):
            if distinguishable_in_power(i, j, power):
                complement_adjacency[i] |= 1 << j
                complement_adjacency[j] |= 1 << i
    return max_clique_size(complement_adjacency)


def main():
    vertices = list(product((0, 1), repeat=4))
    n = len(vertices)
    adj = [
        [1 if i != j and hamming(vertices[i], vertices[j]) <= 2 else 0 for j in range(n)]
        for i in range(n)
    ]

    degrees = {sum(row) for row in adj}
    assert degrees == {10}, degrees
    degree = 10

    eigenvalues = []
    for mask in range(n):
        vector = [walsh(mask, vertex) for vertex in vertices]
        image = matvec(adj, vector)
        eigenvalue = image[0] * vector[0]
        assert image == [eigenvalue * entry for entry in vector], (mask, eigenvalue)
        eigenvalues.append(eigenvalue)

    least = min(eigenvalues)
    assert least == -2, eigenvalues

    theta_spectral_bound = Fraction(n * (-least), degree - least)
    rank_bound = Fraction(4, 1)
    assert theta_spectral_bound == Fraction(8, 3)
    assert theta_spectral_bound < rank_bound

    alpha_1 = strong_power_independence(1)
    alpha_2 = strong_power_independence(2)
    assert alpha_1 == 2
    assert alpha_2 == 5

    print(f"vertices={n}")
    print(f"degree={degree}")
    print(f"least_eigenvalue={least}")
    print(f"theta_spectral_bound={theta_spectral_bound}")
    print(f"rank_bound={rank_bound}")
    print(f"alpha_G={alpha_1}")
    print(f"alpha_G_strong_square={alpha_2}")


if __name__ == "__main__":
    main()

